Prix-LM: Pretraining for Multilingual Knowledge Base Construction

Knowledge bases (KBs) contain plenty of structured world and commonsense knowledge. As such, they often complement distributional text-based information and facilitate various downstream tasks. Since their manual construction is resource- and time-intensive, recent efforts have tried leveraging large pretrained language models (PLMs) to generate additional monolingual knowledge facts for KBs. However, such methods have not been attempted for building and enriching multilingual KBs. Besides wider application, such multilingual KBs can provide richer combined knowledge than monolingual (e.g., English) KBs. Knowledge expressed in different languages may be complementary and unequally distributed: this implies that the knowledge available in high-resource languages can be transferred to low-resource ones. To achieve this, it is crucial to represent multilingual knowledge in a shared/unified space. To this end, we propose a unified representation model, Prix-LM, for multilingual KB construction and completion. We leverage two types of knowledge, monolingual triples and cross-lingual links, extracted from existing multilingual KBs, and tune a multilingual language encoder XLM-R via a causal language modeling objective. Prix-LM integrates useful multilingual and KB-based factual knowledge into a single model. Experiments on standard entity-related tasks, such as link prediction in multiple languages, cross-lingual entity linking and bilingual lexicon induction, demonstrate its effectiveness, with gains reported over strong task-specialised baselines.

==> pics/prixLM_plottings.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "75547c0f",
   "metadata": {},
   "source": [
    "## training data: the more the better"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "70155bb8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhwAAAFNCAYAAABLxLazAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAChq0lEQVR4nOzdd3wUdf748dfM9pLNpocEQlVREFQQQSwUOzZQz4KKcqfn3Vc8y3mejfO88yw/PdHTswD2XrBgAREUO4p6KkoxtBTS2/Y2M78/JlmyZBOykJAQPs/HgzszMzv72RCy7/183p/3W9I0TUMQBEEQBKEbyT09AEEQBEEQ+j4RcAiCIAiC0O1EwCEIgiAIQrcTAYcgCIIgCN1OBByCIAiCIHQ7Y08PoDcKhUKsWbOGnJwcDAZDTw9HEARBELqVoijU1NQwcuRIrFZrtzyHCDiSWLNmDTNnzuzpYQiCIAjCHvX8888zduzYbrm3CDiSyMnJAfRvfH5+fg+PRhAEQRC6V2VlJTNnzoy//3UHEXAk0bKMkp+fT//+/Xt4NIIgCIKwZ3RnGkGPBxwvv/wya9euJTc3l/Lyco444ghOP/30+PnPP/+cZ599lsLCQiKRCH/5y19IS0vr8J4///wzDz30EIWFhXg8Hq677jry8vK6+6UIgiAIgtCOHg043n77bT744AMWLlwI6Ekrp512Gi6Xi0mTJvH9999zzTXX8NZbb9GvXz/efPNN/u///o+nn34aSZKS3rOkpITZs2ezYMECDj74YL755hsuueQS3nzzTSwWy558eYIgCIIgNOvRbbFLlixhwIAB8a8NBgMHHHAAn332GQD/+te/mDBhAv369QNg2rRp/PDDDyxZsqTde/773/9mwIABHHzwwQAcfvjhKIrCs88+242vRBAEQRCEjvRowJGRkcG7775LSUkJAJFIhB9++IHx48dTUlLCjz/+yMiRI+PXm0wmhg8fzttvv530fsFgkOXLlyc8BmDkyJHtPkYQBEEQhO7XowHHZZddBsAFF1zAt99+y9y5cznvvPM47rjj+O677wDIzMxMeEx2dja//PJL0vv9/PPPRCKRpI8pLi4mEom0eYzH46GsrCzhT2VlZVe8PEEQBEEQmvVoDsegQYN4+umnufzyy7ngggu49NJLufzyywGoq6sDwO12JzzG4XDEz+2otra23ccoikJjYyO5ubkJ555++mkeeuihLng1giAIgiC0p8d3qdTV1XHkkUdSXFzMk08+idls5tprr42ft9lsCdcrioLJZOrwnjs+RlVVAIzGti931qxZTJ8+PeFYy35kQRAEQRC6Ro8GHKtXr+b222+P51dceeWVPPbYYwwZMiS+jdXj8SQ8xu/3t1kyadHRYwwGQ5uZDwCXy4XL5drdlyIIgiAIQgd6NIfjP//5D0cffTQ2mw2bzcbDDz/MAQccwEsvvcSBBx4IbF8maVFdXc0hhxyS9H5Dhw7FbDa3eUxVVRWjRo1ClkWvOmHPUFStp4cgCILQq/ToO7DX601YHrFarZxzzjlomsbQoUMZPXo0q1evjp+PRCJs3LiRk08+Oen9XC4Xxx13XMJjANauXctJJ53UPS9CEHYQCEX5qbiGqvoAqgg8BEEQgB4OOKZPn87HH3+csHvk119/5ayzzgLg6quv5osvvogvkbzzzjsceuihHHfccYAegFx44YU88cQT8cf/8Y9/pLi4OL7VdtWqVVgsFi644II99bKEfZiqamyt9CIhUVrlZUNJA4FQtKeHJQiC0ON6NIfjwgsvJBwOc8011zB69GgikQgjR47kN7/5DQBHHnkkt912GzfeeCNFRUVEo1Eefvjh+ONjsRjl5eXU1NTEj+23337897//5V//+hdDhw7F4/Hw1FNPYTab9/jrE/Y9dU1B/MEobqde1TYYivHL5joKc5zkZjowyMkr5AqCIPR1kqZpYs53B2VlZUydOpXly5eL5m1Cp4WjCms21uG0GjEYtk8eqqqGNxjBajYyqJ8Lh63jXVaCIAh72p543xNZlILQBTRNo6zSi0GWEoINAFmWSHdY0DSNX7bUUVbtQ1HUHhqpIAhCzxABhyB0gUZvmAZvCGcHsxdWs5F0h4Xqej8/b67DG2hb+VYQBKGvEgGHIOymaEylpMqDw7bzPCFZknA5LBhkmXVb6ymp9BCNidkOQRD6vh6vNCoIe7vKOj+KomGydj5+t5gMmI0ytY1BGjwhBvZz4U6zduMoBUEQepaY4RCE3eALRqmq8+O0p74LSmqe7TCbjPxa2simbU1Eoko3jFIQBKHniYBDEHaRompsrfBgtRiRpV3f7moyyridFpp8YX7eVEd9UxCxeUwQhL5GBByCsItqGoOEIjGs5t1fmZQkiTSbGZvZyMZtTRSXNRKKxLpglIIgCL2DCDgEYReEwjHKq7w4kyWKKlFoKIVoMOX7Go0yGU4rgWCMnzfVU9MgyqMLgtA3iKRRQUiRpmmUVnkxGuW2lUNVFepKIOIHfyO48sCZDSk2DnTYTCiKypZKL/WeEEX5LmwW8c9VEIS9l5jhEIQUNXhCNPrDOKxJam54KiAaAJsLrA7wVkHNrxAJpPw8BoNMhtNCOKLw86Y6Kmt9ogutIAh7LRFwCEIKojGFrZVe0qxJllL89eCrBYtT/1qSwZqm/3f1r9BYAWrqu1DsVhNpdjNlNT7Wb6nHHxTN4ARB2PuIgEMQUlBe40NDz7VIEAlAQ7kebOy4Y8VoAasL/HV64BHypfy8BlnC7bSiqhq/bK5nW40ojy4Iwt5FBByC0EneQISahiBpO5YvV6JQtwVMFpANyR8sSWB16udrNkFDGSip70KxWoykO81U1Pn5ZXM9PlEeXRCEvYQIOAShExRFZcs2D3arCan1DIaq6jtSkMDYieJfBhPY0iDQCNUbIOhJeSyypDeDk2WJtVvqKa3yEBOzHYIg9HIi4BCETqiqDxCJKVhMO8xgeKog7AezrfM3a5ntMJihbjPUl+izJCmymAy4nRZqGoL8vKmWJl845XsIfYsWi6KGU9+OLQh7gthnJwg7EQhF2Vbrx7Vj+XJ/Pfiq9fyMXWEwgi1dz+kIbQB3of51ClVLW8qjR2IK60sayHHb6J/rxGRsZ2lH6BM0TUOLRdCiEdRIADXkQw0GUNUYkiRjGzQSqb3lPUHoISLgEIQOqKpGSaUXi9GA3LrmRiSg52EkSxJNlcWu716pL9GDF3c/PdE0BWajgQynTKM3TJMvTFF+Ghlp1sTlH2GvpGkqWjSCFg2jRIKoQR9qyA+aApoEkoRkNCGZLRhlO0og9WU6QdgTRMAhCB2oawrhDUbJcLYKAJQo1G0Fk7X9JNFUyQa9dkckAJUbIKMA7Bn61tpOkiSJNLuZWExlY1kTmWlh+uentV0GEnotTVX04CIWQQn5UEJ+tFAANBUNkGQDktGEbLUjpfCzIQi9QY8GHAsXLuSee+5pc9ztdrNq1SoAnnjiCdauXYvJZKKuro5bbrmFAQMG7PTeN954I4sWLYp/PXPmTObOndt1gxf6vHBUobTKi6v1rpSWJFFN61ySaKrMzbMdDeUQaAJ3gR7YpMBolMlIs+INRvl5Yx0D8tLIdovZjt5GDy7CqNEwSsiHGvShRUKAhoa0PbiwOcXfndAn9FjAoWkay5Yt46qrriInJyf+D2rlypW43W5AD0i+/vprHn30USRJ4vnnn+fiiy/mzTffJD09vd17l5eX09DQwF/+8pf4sWnTpnXr6xH6nrJqL7KsV/yM81RByK/vNOkuLbMd0ZBet8OVB47Uy6M7bSZiisrWiiYavEGK8lxYRXn0HqEpUdRoBDUSas638Ok5GICEhmQw6X9saSK4EPqsHvvts379eu644w6GDh2acHzx4sWcd955+Hw+HnnkEW6//fb4P8BzzjmH+++/n4ULF3Lttde2e+8nnniCm2++uVMzIYKQTKM3RH1TiIy0VrMLgQbwVuvBwJ5gsuqzKE1V+mxHRqE+A5ICo0HGnWbFH4ry86Y6+uelkeO2JeajCF1G0zQ0JarPXERCzfkWPlQlioT+PZcMJn3mwpzazJUg7O16LOAYPnx4m2P19fUUFxczfvx4vvnmG7xeLxkZGfHzZrOZUaNG8eGHH7YbcFRVVfHaa6+xdu1aJk+ezPnnn4/T6ey21yH0PTFFZWulF0frpZRIUE8StXZBkmgqJFmfTYmGoaYY0nLBmZNy7ojDakJRNUqrPNR7QgzMT8OerBeM0Gnbd4qEUZuTOZWgD01TkZrnLiSjCclkwWhJLVAUhL6oV82vLlu2jClTpmA0GmlsbASgpqYm4ZrMzEy+//77du+xdu1aJk6cyJo1a7j33nt58cUXuf/++xk9enTS6z0eDx5PYlZ3ZWXl7r0QYa9WUesnpqjbm7O1VBI1dlBJtLuZLPpsh7e2ebajP1gcKd2ipTx6MBzjl831FOY4yM10tO14K7SRsFMkHEANelFDQUABDZBlfdbCYkdKcelLEPYVvSrgWLp0KbNnzwZg8ODBAKxatYrTTz89fk0gEMDlan9Ke9KkSUyaNAmA9957j7///e9cdtllvP/++2RlZbW5/umnn+ahhx7qwlch7M38wSiV9X7SHc27UjRVn9noriTRVLQUDItF9NkOZw64ckFO7Z+xzWLEYjKwrdZPXVOIQQXpOHcs174Pa9kpokbDqCE/StCLFtGLaWma1pzMaUa2iZ0igpCKXhNwNDY2smHDBsaPHw/oSy5HHnkkixcvZsaMGYwZM4bvvvuOH3/8sU3eR3tOOeUUCgsLOe+881i0aBGXXXZZm2tmzZrF9OnTE45VVlYyc+bM3X9Rwl5FVTW2VniwmYzILcsmnioIe3e9uFd3MJr1Eun+egg2grt/ynklsqyXRw9HFNZuriM/y0G/bAdGw771BqopMX3WIhqO51to0TAagAaSwYBsNItkTkHoAr0m4Pjwww+ZNGkSRuP2If3nP//h3nvvZe7cuQwdOpQjjjiCuro6rr766k7fd/To0UyaNInS0tKk510uV4czJsK+o6YxSCAcxe1sTuYLNOpJor0p2GjRMtvRstxjz4D0fD0QSYHFbMBkkqluCFDvCVGQ7cBpN2M1G/rcG6wWi+qzFtFQvHiWvlNEQ0JCMhiRDCZkey/8+xaEPqDXBBxLly5l1qxZCcecTie33XZb/OsHH3yQwsJCTj311JTuPWjQIJE4KnQoFIlRVu0lzd68lBIJ6vU2UqgkajKbycrNpLqiBlVR2j3WpQwmsBoh5NH/7EJ59JZmcJGYQkmVFzR9d0uGy0K604LdasJk3HtmPhLKfkdDer5F0K+X/dY0vTKn2CkiCHtcrwg4PB4Pa9eujS+nJPPrr7/y7LPP8uSTT2K1pvZLYtOmTdx66627O0yhj9I0jdIqL0ZZ1hMolaheZtxo7nSSqMlsJi8vE9+375I/bjoNIRmzScYlBfF+8w7Zo06kuqq2e16AJOkJpEoM6reCNV0vGJZizonZaMDc3INFUVQaPGGqG4JIEtitJjJdVtLsJqxmY6/ZVqtpKlqseRtqOIgS9OozF6qib0KV5ISy34Ig9JxeEXCsWLGizXJKa+vXr+emm25i/vz5jBw5MuHcnDlzKCgo4MYbbwTghhtuYMSIEZx//vlIksT8+fM59dRT6d+/f7e/DmHv1OAN0egN6zU3NFWv8qkqeo+TTjCZzeTlZ1L90j+JNVSg5A7nnU1Ozjw8i6rFdxFrqCCn6CDszmwCPn/3vZCWZnCRAFRt0IMOe8YubeM1GGQcNn1WQ9M0IjGVsmqvfk6WSHdayEiz4rAZ91ijOE1V4jMXCWW/9YyLeHAhdooIQu/UKwKOJUuWcOGFFyYcCwaDLF++nMrKSsLhMPPnzyczM7PNY8vLyxPWmtPS0pg3bx4LFixg9OjRXHbZZYwaNarbX4Owd4rGVEoqvaTZmmcDvNUQ9qSUt5Gdm4Vv9TvEGioACH74KDNOvY5gc7AB4PnyDTLO+HP3Bhwt4uXRy/Q8FHehvq12F0mShMVkiPdkUVQNrz9CXVMQkLBbjWSmWUhzWLBZumb2o23Zb3/zTpEdy347xE4RQdhLSJqmaT09iN6mrKyMqVOnsnz5cjEz0seVVHqobQziclj0+hb1W8GaltKsgCMzG38UnJ6thJY/ihoOJJw3ZvTDddbNhKPgra3q6pfQsWhQX2px9QNnZkrN4DorElMIhRVUTUOWwJ1mIcNlxW41dapxXGLZb3/CThEJQNZ3imAw9rlE1u6gBDzYBo8S7emFlOyJ971eMcMhCD3BF4hQ1RDA7bDob8wNpXouRIpvapLVyV8f+Yxp4/I5+7SrqHntroTzjpOu5M5Xi7nmNwd35fA7x2QDgwqebc1baAvBbOvSp2id+6GqGv5AjAZvE5oGVrOBzHQrLrsZm9WEpEabkzmDeiJn0IuqRAGQNAnJaNRrXIidIoLQ54iAQ9gnKarGlgoPdrMJSVWgrkTf8bELnwoVFQrTZX5zuJu6t+e1OR/5+nXmTJxCoLqMbQ0Rcl0mjIY9+EldlvUlomgYqovBlQPO3JSbwXXuqSRsViM2zQBKlGg4QHVJDZUhL4ZoEIdZwumwYLUYsFitouy3IOxDRMAh7JOq6/2EowrpdhPUlYIaS7lUeAuTEf514f7UvT0vnrPRWnDjd2QfOAH/mhVs+6WRp0KjMTgz6Zdhop/bTD+3iX5uExnOVgXHuoPJAkbT9vLomQNSbgaXlKZCLApKRE9YDfv1GSNNw4SGSZLAbEK1OAkr4PeraD4NozGEy6HhtJuwmg0YRKKnIPRpIuAQ9jnBcIzyGj8uuxm8VRBq0nd37KI0o4Lv55XxYMOY0Q/biXOIfP064U3fAuD9dgkZJ13B2E1/ZaxlC8vMx/NVTQHfb9me72ExSuS7WwUhGfr/O61duBYvydvLo1e3lEfP6Xx5dFUFJaw/PhKEiF///1Y7RTCY9EBmh+BJBiwGsNCy9Vaj0RemrimEBNhtRlx2C3arEbNJFvkagtDHiIBD2KdomkZJpQezUUYOe6FpN9rNR4JQ/iNVBgNZh09Hyx9O5Nu3MB5/Ff96bSPnHHUOQ4YfS+z7t8iecT1VlXUwZQ7Sxi84fv+DOd5kI1K5mUo1g3K/gYqGKBWNEX4qDfBVsRp/mjSrrAchrWZE8t0mzLtTjKu5PLocasBqtyCn56BoEgZZQlU1QuEYqhLTAwslqs9ahH0QC2+/h2zQg4tdyHsBMBgk7Ab9V1DL1tvKej9o+jmXw4zTZsJqMe5zJdcFoS8SAYewT6lrCuH1R3Bbgaqteq2NXfkkHQkirXoOfDV848vj4yU13HrJGEw5w/jHC7+wtcLDvxd5mT3tAKacfSN1NfVEQiGwpqGNOFG/hxLD8tMiBqoKRUPGw2FHgDETTdPwhlQqGiJUNOpBSEVjlC82+Igq+kyCBGSlGZuXY7YHI9lpxk53fzXbbFiyh/L6x5tY8e0vhCMKFrOBKWP6c9axgwmXbyUSCuiTFwZjc3DR+cqrqWiz9VbR8PgjNHjCIOkN51wOM3ar3nhOzH4Iwt5HBBzCPiMSVSit8uK0yFC3uflT/i78E2gVbJQPOZPnvpE4oCCGr3wLdncmt1x8KKoGsgRqwEv5llI0VW17H4MRbfxFSOs/Rt6wEm3LN2jDjkIqGoPLZsRls3FAwfYdJaqqUeeLbQ9CmmdE1pQFadncbpQhL11fjsl3myhonhFJtye+ScuyjCW7gBsf+YqaxmD8eDii8P6XW1m9tpo7rxhPtGJL8rF3M4NBwtZq9iOqaFTVB5rHDml2C2l2EzYx+yEIew0RcAj7jPIaH6Bh9FbqtSmsu5AkGt0ebDQdNIOHv3KQ4zJw0VHZgEagsQ4a6zp/v7RctLG/QWssR1r/EfIvH6A1lqMdOqPNpbIskeMykeMyMapoe7JnVNGoaoomzIj8Whli9abtRcZsZrk5ANFnQg4bUciSjzclBBut1TQGWfTJJs4Yk6W/ph4kSRJmoxRfQlJUDX8gQqM3BEjYLIbm2Q+97kdvKbsuCEIiEXAI+wSPP0JNY5AMtQmCTbuctyGtWQK+GsKjzuaRb52Awm8n5WAz7+anbHch2hEXotVuBlNzr6CGMr12Rr8RHS5jmAwS/TPN9M9M7J3iDytUNkYTZkS+3ewnFPVx6JjhrPj2lw6HtHx1GdOPHpRaALUHGGQJg8VIS0elqKJS0xhEVYP67IfNTJrTjNVs3L08F0EQupQIOIQ+T1FUtlQ04dSCSN4qvZLoLtIOPA6tcBTP/JxGtSfI76fmkuNKrSV8h7IHx/9TKvkOqewHtI1foO0/GXKHpVYB1WJgaJ6BoXnbmx1qmkZjQMFlMxKOdNy9NhxRCEU1/GEFh6X3Vq00GWRMzcsqqqoRDMXwBCJoGpjNBtIdJhxWExZz5/NbBEHoeiLgEPq8yvoAsVAAu6886XbNnYoGkX5ZhnbgcWBN491fYvxc5mHG4Rns369rq3a2po06FS17MNKGlcirX0LL6I92wBTIGrjL95QkiQyHEatJwmI2dBh0WMwGmgIxbnmljOw0I0VZZgZmWxiYbaEw07xni5d1kixLWCyG+NbbmKJR1xSitiGEJIHTbiLNbsZqMXaq7LogCF1HBBxCnxYIRdlW5SE9WNm80yLFH/loCGnV8+CpgsKD+daTw/KfPUzYz8lRB+z6TEmnSDIUHozW7yC0sh+Qfv0E6bvX0KZcpe8Y2Q1q0MuUMf15/8ut7V4zdWx/pLCXUw91s7U2zMaqMN811w0xyNA/00xRcwAyMNtMlrP39ToxGiSMzd8rVdMIhRW8AX3rrdEo4XJYROExQdhDRMAh9FmqqrG1woMtUImsRvWCV6mIhvQEUU8V2phz2EoBL31ZydBcCzMOz9xzb66yAYoOQys8GHy1erAR9iP98gHasKMgLSflW4aaGjhr0hBWr61Omjia47Yx49gh+LZtYerI7UXRGv0xttaG2VoboaQ2zKpffXy6Tm9b77DIzQGIPhNSlGXG3ouWYmRJn9VJKDzmDVHXFEKWwGY1kt7c8VYUHhOEricCDqHPqm0KEqytwKX4Uk8SbTWzoY05h6a0ITzxXiUum4FLjs3pmeUEgwnS++n/7amE6g1I237WZ0H2PwbsGZ2+laqqhGu3cecV41n0ySaWry6L1+GYOrY/M44dQrh2W5stsW6HEbfDyOiB+g4fRdWobIw2ByF6ILKuPNhSd5QclzG+DFOUbabA3XuWYvTCY/rsR0vhsYo6fWePQRaFxwShq4mAQ+iTwlGFsq0VOCI1YN+FsuUl34GnEm3MOUSyhvHEB1WEoyq/Pyl/56XGVVXvKWKxd0s7eAByhqJN1quWsuUbpG1r9FmQYUd3eiYnEgoRrdjCGWOymH70oITaIb5tnau/YZAlCjPNFGaaOXJ/fYkpFFEpqds+C7J+WzC+Rddk0K9vmQUZmG0hw9HzhbxE4TFB6H4i4BD6HE3TKCutxeQpw+BIS+1NX9P0pNIhE9Cyh6C58nj5s1pK6yJcOimHggxzx49XVQj5wJEJgTowO3atuFhnmO16IuvgcUi/fgal38OAQ/WAo+V17ISmqqnXDtkJq1lm/362eEKtpmk0+JWEWZAvNvhYuVZfinFa5YRZkKIsy+5vM95NnSk85rKL2Q9BSIUIOIQ+p6HRj6fsV9JsltTe7KMhpNWvoO13tL49NT2f5Wua+G5LgFMOcXPwgJ10Vm0JNjL76wGHzQUNzZ1oTdaOH7s7rC60g0+B/Y/V+5poGtKq59CyBsHgI/SKqj1IkiQynUYynUYOHbR9KWZbQ4SttRG21oYpqQ3zc5meSyIBuemmhFmQfLepx7a0Jis85tux8JjTgr1554soPCYIyYmAQ+hTIlGFsl/XYzNoqb3JR0NIXz8PTZV6m3VgTWmA975v5NBBdo4buZMcEFXRm5tlDtCDDdADDuMwqC/RA5FdbHLWaZbmyqmxMBjNyBs+jpdLp+iw7ptp2QUGWWJAloUBWZb4bp9AWKGkTl+G2Vob4eeyIF9v1JdizAaJ/s3bcouaAxG3vWeWNgyyhM2y/XsZjanUNARQVRIKj9nMRkyi8JggxPWe30CC0AUqtmxB8zdizMjq/INaBRvaYWdD3gFUNER47rNaCjPNnDchq+M3tpZgI6NVsNHCZIGcIdBUAf46sKTp70rdyWRFG3suWkNZc7n0pWibvkQ76Hjod1D3PvdusFsMDC+wMbxg+1JMnS+WMAvyyToPSnNqictmYGD29q25A7LMWE17/g3eZJTjgUWywmNuhwm7zYzFZBCFx4R9Wo8GHAsXLuSee+5pc9ztdrNq1SoAnnjiCdauXYvJZKKuro5bbrmFAQMGdHjf0tJS7rrrLvLz82lsbOQPf/gDw4YN65bXIPQenvp6Gko343B3freGHmy8sD3YyD8AX0hhwcc1mE0yv52c03F57I6CjRayAdyFYLJBYzmYbbtdR6NTMvqjjb8IrXYz0voVEA3px2MR/fklCZPZTFZuJtUVNfgDYVRVw+G0k5+fRXVlDarScTXS7iRJEtlpJrLTTIwZrM/exBSN8oaWAET//59Km5diJMhPN8XrghRlW8hPN+3RJY5khcdqm0JoovCYIPRcwKFpGsuWLeOqq64iJycn/gly5cqVuN1uQA9Ivv76ax599FEkSeL555/n4osv5s033yQ9PfnOA4/Hw0UXXcRNN93ECSecQElJCTNnzuTNN98kKyuFT73CXiUaDlG2dg0mexqSnMIvck8leKvjwYaiajz9SQ2eQIwrT8jHbe/gn0hngo0WkgTOLH2Zp36r3jzO3H1VShNkD0bLmg3Nm1WltR9CYxnGQ08j78BD8K5+F/eI41GVOtLSHLjcafhWv4t75PGUlFTppcNNMnIv2JlhNEjxvI4W/rASDz621ob5sSTAV8U+ACxGiQFZiQXK0jv6O+2G8XZUeCzdYcEhCo8J+4geCzjWr1/PHXfcwdChQxOOL168mPPOOw+fz8cjjzzC7bffHg9GzjnnHO6//34WLlzItddem/S+jz32GJFIhBNOOAGAoqIihg0bxkMPPcTf/va37n1RQo/QVIXq4nVEFAmnw7LzBwAoUZCNkDVIr9xp1hNCF31TT3FVmJkTsxiY08G9VAXC/s4FG61ZHJC7n55MGvTqO0r2xBu5JKGnY4KWVYQ55iN38FCqX76DWEMFOUUHUTRwCBJQ8eI/iDVUkFs0gqLCPBoamvAFo2iqfguTLGM0yb1mecBhMXBgoY0DC7cvxdR4YwmzIB//4kFtLg7ithsoyrYwqHkWZECWeY80eUtWeKzBG6K2ufCY3WbEZReFx4S+q8cCjuHDh7c5Vl9fT3FxMePHj+ebb77B6/WSkbF9etxsNjNq1Cg+/PDDdgOOd955hxEjRiQcGzlyJC+99BJz584V/4j7GE3T8JVvobamAZvL3bkHRcN6zkZmkb6ttDnY+Gy9ly82+JgywsXYIR3UsogniBalVGwrzmCCzEF6uXRvtR50pDIrs7sKRpJ5+HF4v3uHWEMFAHXv/pfcs66n9v3H48eavlxE3lnX4zCpqKpGNKYSisTwBaP4g1GU5ndwgyxhNhow9JKCXpIkkesykesycfgQ/VhU0SivjyRszf2xpHmbqwT93KaEWZDcdFO3z+i0KTwW1QuPaWgYZZl0pxmH1YTNahSzH0Kf0KuSRpctW8aUKVMwGo00NjYCUFNTk3BNZmYm33//fdLHV1RUUFlZyfjx4xOOZ2dn4/F4KC0tpaioKOGcx+PB4/EkHKusrNzNVyLsKdHGKipKSpGtzs594m4JNpoq0IYeGT/8a0WQN76p56BCG9MOcbf/+N0NNlrIMrj76csqDaX61lVjJ2dndpOiamzaWM6g0SdhKxpB7bv/RQ0HqHzh7/FrjBn9yD7599StfBFiUQxpmaSNPAaL2YBdaUKyW4gZ7UQVjUAoijcQJRBWkdDLnphNBoyy1GsCfJNBYlCOhUGtZq28QSWejLq1NsL3W/x8+au+FGM16btoWm/NTbN1X1CYrPBYky9CfZMoPCb0Hb0q4Fi6dCmzZ88GYPBgvU33qlWrOP300+PXBAIBXK7kWxRra2sB4jkgLRwOPeGsrq6uTcDx9NNP89BDD3XJ+IU9Swl6qS/ZhA8rLmsnkjCj4eYE0Qq0w86CfH2WrdYb5alPaslxmbjoqOz2kwzjwcZAsLu75kXY3XqgUV+iL9G0bG3tJpGoSjiqkJdlx6yGMPQbSu5Zf6HyhdsSrss59Y80fv0u4bK1KAEvstVO2shjAKhbMh/F3wSShGx1YLC5cNvScE08h6jBhq9sA8E6LyHJhmpxgtWByWzDaJR6RR5IizSbgZED7Ixsrq+iaho1nljCLMiKn7cvxWQ4DAzKtsT7xRRmdt9SzM4Kj7kcFtJE2XVhL9NrAo7GxkY2bNgQn50YPnw4Rx55JIsXL2bGjBmMGTOG7777jh9//LFN3seOrNbE+gtqc4lmo7Hty501axbTp09POFZZWcnMmTN35+UI3UyNhgmUFVPlA4e1EzMD8WBjG9qhM+LBRiiisuAjfRbtd5NzsLZX4bI7go0WZhvkDIWGMgh6mvM6uv5NxB+KYpAlBhe4sFmMSAYTaBq17z/W5trGr94i+/hLUUN6HQxN3b5bJX3CmSh+D2rQgxLwoga9KEEvRosFs8lEaMvXmErX0joE1AxmgiNOJ5Y9DEP9Zix1G5FsaUjWND3IsjrB5u7eAmk7IUsSeekm8tJNjBuqL6lFYipl9c0FymrCbK4J8/3W7UsxBRmJZdqzXcYuD6qSFR7z+iM0eEJISFh3KDwmCL1Vrwk4PvzwQyZNmpQQFPznP//h3nvvZe7cuQwdOpQjjjiCuro6rr766qT3yMvLA8Dr9SYc9/v1X5rJdqm4XK52Z0yE3klTFcKVm6nxhMFg6lzugBIFJawHG/0OBPSaCc9+VkuNJ8oVU3PJTmtnlqQ7g40WBiNkFYG3FjwVXVoSXVE1/MEo6U4z+VkOjAYZyWBCMlniCaI7Cv66msioyZiyB6BFQwk7f2xFI9pc31rGMeei+JtQgl7UgBcl6EEJeskZUoTmdOGt9xKu+AkpFk4c5+AjkQ6aCk2VSD8uBotTD0QsTjSLE5zZegVY0P8+98DWYrNRZkiulSG52wOhpkAsYVfM6k1+Pt+gL8XYzDJFOxQo22nvnRS1V3ispZq9Sw4zcJBG75lLEgRdrwk4li5dyqxZsxKOOZ1ObrvttvjXDz74IIWFhZx66qlJ75GTk0NOTk58aaVFVVUVubm5FBQUdPm4BVAUlWA4hsNm6va1ZU3TiNSWEfB6aQzJpO1si2MsrAcMVifaUZcnFN1693+N/FIe5KxxmezXr50tqvFgY9CuNYFLhSSDK7d562wJqMbd/sQfjipEogoF2Q7caZb4349ksdO06q14sGHM6EfumVfT8NmrBH9dDUDjF3rSqNJSv6OTZIsd2WLHRL+k562HTYLDJqFEw4Q9HsL+JoJNDUQMaUQDUeRwDKvJgRz2IXkqIexHRkPLGYqWPRiUGPKSu9CMFj0osTibZ0lcehKwJOmF1iRZP2e2d+lOoHS7kYOLjBxc1LwUo2pUNUXjyzAldWGWrWlCa16KyU4zxoOQgdkWCjO7tmPujoXHPE1evRFflz2DIHSNXhFweDwe1q5d2ybZs7Vff/2VZ599lieffLLNkkkLSZI488wzeeONNxKOr127lpNOOqlLxyxsV1UfoLTai81ipF+WA3eatdtKOseaaog01FDp1aeSOwxwYmGkr18ENYY2cXZCsLF6k48VP3s4cn9nvLR2Gy1bX/dEsNGazaVvna0vgZBXf9NM8Q1T0zQCoRhGg8yQwnSs5sR/6mrQS/rh07AVjaDhi0XkTb8OTYmSffylREZNpuGLReROvw41HOzKV5bAYLJgz8rBnpVDS/ptJKYSiTjxFw7EF4wSiShomoohFsQkg1HTkNBQD5iMFPbrwWDYp9dTaaqAg44HQPrfm0g+/YOHJsl6QGJx6jNcjkyo2QiBhlYBS/OfXZhVkmWJfhlm+mWYGb+ffiwcVSmt2z4LsrEqzHdb9KUYgwyFGeaEAmXZacYuCdZFHxehN+sVAceKFSvaLKe0tn79em666Sbmz5/PyJEjE87NmTOHgoICbrzxRgAuueQSXnvtNVatWsURRxzB1q1b2bp1K//+97+7/XXsi0LhGNtq/WQ4raiqRmmVl5IqH9npVrLdNhy2rpv2VoI+IjWlNEaNRNUoTksHQU1LsNFYhnboWQk5EVtrwrz8ZR1D8yzMOLydGhpKTG8xnzlwzwYbLRJKotfrb4ad3BqpKBq+UJSMNAv5WfbkWyo1FTXkx5Q9gPyzrkcNB9GUKFo03ObYnmQ2ypiNZpx2M3lATNGTXEMhO95gjEAops8cFB4R/2SfLGdCG3U6WqgJQj6klqAk7Is3spPKf0Iq/6nN49RRp8OA0VC7Gan0f83LOY7tyzuOLLDt/OfBYpIZlm9lWP72D0eN/tj2WZDaMKuKfXy6Xp8GcVj0pZiWrblF2WYcls4vxZitVnLyc/BEjVhzi2jyR0mzSRiUIAZbB1u8BWEP6hUBx5IlS7jwwgsTjgWDQZYvX05lZSXhcJj58+eTmdn2zaG8vDzhk0F2djZPPfUU8+bN45NPPqG+vp4nn3xSVBntJuXVPkwGGVmWkGUJl9GCqmk0esPUNAZxWI3kZdpJd1ow7EY2vRoNE67YRFQ2U+sJ4bB28KO7Y7DRnLMB0BiI8cTKGlx2I5cck5N8K21LsJE1SJ9t6CktJdGNVmja1qmS6PoSikphthN3mnmnn5q1aKjNkkmyYz3FaJAxGmQcVhNZblBUlUhUX8LzBSPbAxANTIZWBckyCoFCoKW+aiJt1Olow6duD0RaZkvczctAEb9ehj7sQ24VdGkDx6KNPBl8tUirno/nmLT80RxZUNj8oSjk1ZdzmvNf3A4jboeR0QO3d8ytbIwm7IpZt60pPt4clzG+DFOUbabAnXwpxp6WRlaWC8+qN9mUfQz/euEXBvZz8c+LhhP74T0yjvoNBns7s3iCsAdJmqYl+/fYrlgsxvPPP8/KlSuprq6mf//+TJs2jdNOO627xrjHlZWVMXXqVJYvX07//v17eji9lscfYf3WejLS2s8zCEcVguEosiyRn+kg02XFakktztVUhfC2YpRImLIGhVhMxdLepz8lqr8RNJY1J4hub1YWiak89EEV1U1R/nRSPv0ykrRtV2IQCULWwJ4NNnYU9usl0SFeqKy1+BKKUaZ/rrPNEkpfpaoakZhCOKLgC0TxhSKoCiB1UUEyTdO7B4eaAxOzHdJyINCA9Osn24+HfUiRAJq7P9rES0HTkJbchaTG0Ey25iUdfUeONuo0femmvkRftmuZPTFaCUU1Suq2z4JsrQ3jDTXvspOhf5alVT6ImX7ZTvL6ZVP1wt+JNVRgP+Va3trs5IzDs4gsvkuvInv2X3AOG4tkEDtYhPbtife9lH4rNTU1MWvWLNatWwfoSZ0ej4dPP/2U119/nccffxyzOckvcaHPUVSNkkoP9p3Uv2gpZqSoeh2BbbV+XA4zeZl20uzmna45tySJquEA3pgFfziMy97Bc8pGcOWhDR6XEGxomsZLX9ZRVhdh9qScvSvYgO0l0etL2+R1KIqGv3kJJa+9JZQ+SpYlrGYjVrORdKdF/3mJqUSiCv5gFG8gQjCigaavSJlMBkypzLRJkl4nxWnRe+G0sGegjT4j4VJNVfTGePpXaCNOQgt79VyTkFcPTJqa4jMe0trlSI1l2x8vG7BZnOx/2Nnsf3ABVBdDYzl+yUFVyEypz8TGxiirfjXyyTr97/7Ra8bjWfV2PPk3tPxRZpx6HcHmYAPA8/nr2PoPx+jogaVBQWglpYDjvvvuo6Ghgblz5zJt2rR4A7VAIMDjjz/Of/7zH6677rpuGajQu9Q2BglFYridndtFYZAl0uz6m3woHOPX0kZMRpm8LAeZaRbM7dQPiDVVE2uqQbW4qKpuwtHe7EgsAt4ayCjUp7x38OEaD99vCTDtEHe80FOC3hxstDCY9GWeViXRwzF9W2RhjpN0586XUPq61hU70+z6NuBoTCUciREMx/AGo3pfGE1DlqTmAKSLKqLKhu0N+SQZig4Fki/pAGiHnIEW9GyfIQm3mkUBpLotSJu+JA1IA4YBkwHliOMocx9GY+kmwh/PRx1xPO5pw/B8uEAPzF//R/w5jBn9MB5/FT7Vinv3X6Eg7JaUAo7PPvuMF154gcLCwoTjdrudq6++Ol4lVOjbIlGF8mofabZdm82yWoxYLUZiikp5tZfyKi8ZLgu5mQ4c1u3Z+tGGKiK1ZRjs6VTW+pFkkk+PxyJI37wInkq0yXPaLDn8VBrgvf81ctggO1NHJgkm9oZgo0VzSXTNZCFYuRWj1crgwsx9ZgllV+jJpXoiak6GngcSjigEIwo+f3MeSMu1huZE1D2x28ORmdD4b8fARDvwOLQDJrfKM/HpSbAZ/RngsjBAtSBtbqRq8cMUjTuGnNPmUPXa3Qn3sJ00h3+9tpEbL0mhwaAgdJOUfksVFha2CTZa27HvidC11EgQTVX1deWWTDlNQ0v4bwVUVf9SjTUfVrY/RlX06zW11b1UDE435qz2/25bq6j1I0nsVhIo6AmB6Q59GtwbiFLfVIfVYiQ/y44j1oDaUIHBno4vFKPJF8HlSBLgtAQbDaVoh0xvE2xsa4jw/Ge1FGWZOXdCVttPsr0lQTQFMUXFp9rJHnIg2Uo1shICxE6EzjLIMnarjN1qIstlRVE1ojGFYCiGPxRN6IxrlCVMPdmYTjbou2KS7YzJGYJt9BSeeuZ7bhmxH3WL72pzSWTV6/zmmHMw7kPLbELvlVLA4XA4qKqqilf0bKEoCvPmzWt3W6uw+9RIkFDpOvQW4ypoEhp6aUEJ9I9HEvr/xP+/9VSx/rV+Tm6+TGreaikTra9EMlsxpXW8m8cfjFLTGCC9s23gO0GSJBxWE1hNRKIxSn8txuCrJj0nB5dJpaLWhy3ZrpQdg42CxAqYvpDCwo+qsZhkLp2U07bvxV4YbATDMSIxhSGF6WSm29CULMLVJSj+JmR7GlI3lETv6wyyhKE5DyTDZY13bg1HFbyBiN4ZN9JLO+NGg/zzouF4Xr8jacXY8KZv2f/gyaTZBu35wQnCDlKKEH73u99x9tlnc8YZZzBw4ED8fj8lJSV88MEH1NXV8cADD3TXOPd5SsADSN22vc1gTyNStQWDyYpsTd5ATNP0OhsWU9cUKUryBJj9NZhjDaiuTL1bpjeMjNQ20U/TkL59FepL0Q5tG2zEFI2nPqnBE1S48sR83DtWJG0JNrIHg7X3bxnUZ4EiWM1GDhqcFS9tLRlMWPIHE22oIlq3DYPVgWTs/pLffZkkSVjMBixmAy6HOd48LRLRZ0C8gSjBsL5zRJLBbDRg7Ko8kBQ5LTLB795JqBhrO3EOka9fJ7zpWwBCX7+Be8gIMIufC6FnpRRwjB07ljvvvJPbbruNsrLt2dX5+fncd999nHDCCV0+QEEX89Qhm7uvsZUkG5DNNkIVm7AOOADZ2Hb5osEbwheI4G7eBitLej6GLEsoqoZBllBVjVA4Fu+w2Wmaqhe58tWB1YUsSdg7WrKRJLRBh+tFmnYINjRNY9E39WysCnPhUdkMzN5hNkaJQTQI2UP07Yi9XCym4g1GyMu0U5jjbLOUJUky5sx+yGYbkaotSEoM2dJOqXYhZdubpzUXJMtsLkgWUQiEo/gCUfzBmH6tDCaDYY91xq2qqCb3kJOxFI2k6YvXMR1/Ff96bSPnHvMb9jt4MsGv3yDv7Bsw2PeOGTyhb0t5DeSoo47iww8/5H//+x/btm2jX79+jBgxQmyH7UZqNIwaCXX7tjbZZEFRAkSqtmLpNyShYVdMUSmt9OJoThQ1m2QsZgOvf1TMitWlhCMKFrOBKWMHcNbkYYQjegGqTtFUaNwGgXp9tqHDcuURKP8Jig6DvP2TXvL5Bh9f/upj6ggXYwbvMFvTEmxkDd4rgo1gKEZEURnaP51MV8dBhNHpRjYPJ1y5GSXgQbal7fO7VrqL0SBjtMk4bCZy3M2JqM0FyfzBCIHgnklEVRWFym3VONKyyZ5xA17FxHXnHozNYcNlG4h7yAgRbAi9xi4nXRxyyCEccsghCcd+97vfsWDBgt0dk7ADJejZY28cBqudWMBDtH4b5uwB8ePV9QEUVWsuJQ0Ws4EbH/6cmsbtvTbCEYX3v9jC6l+quPOPE4nGVHZaVk5VobEMAo3xYMNkNpOVm0l1RQ2qordFN5nNZOVkUPP2f1ArN6C5CyC9bXOwDRVB3vimnhH9bZxyqDvxpBKFaEhfRrH07mBD0zQ8gQg2i5ERRZmdLpYmm61YC/cjUldOzFOLwZaWEDgK3cMgy9gtMnaLkSyXNV6QLBRW8AcjeINRVE0DTcJk6PpEVL/Xi7+5S7a/oZ4RRx+j59SJZRShF0kp4FAUhcWLF/Pzzz8TDAZRmt8MAOrr6/n888+7fIACxDz1SLvZNTQVBlsa0cZqJIsdU1pWvF+Kq7mOhtVi5PWPihOCjdZqGoMs+riYM44ZSiAUa/+JVBUaSiHkiSdtmsxm8vIy8K5+l+xRJ1JdVasfy83A++27ZI2dSnXZQUmDjRpPlKc/qSXXZeLCidmJU9p7UbARi6l4ghH6ZTkoyHEmL7/eAclgxJxTpC+x1JYhW2xJl8iE7tO6IJk7zbI9ETWmFyTzBSIEwxp63rYUzwMRhL4spYDjr3/9K4sXL273vJi+7XpqLIIa9mPcgw3EJEnCYNueRFpeE433SwH9F+SK1aUd3mP56lKmTxrW/gWqolfNDHvjSZstwUb1y3rGvWXAQaRnFZJmM1H9SvOxM67BfsARBHz+hNsFIyoLP9a3Zf92cg5Wc6s8h70o2AiEosQUjf36u8lw7XqQKUkSJncussVOuHITSiyKoZ1kYKH7JSSi2s3QqiCZPxTDF4ziC+p9YWSJri1IJgi9REoBxyeffML8+fM5/PDD27SIb2xsZMaMGV06OEHvkIq253/p6Emkduo3r6c+lkOGe/tODkXVCEeUDh6tL6+o7WWOqjG9j0TYn7BDJCs3E+/qd+MZ9/Xv/ZecGddTvfjx+DHv12+TccZ1CQGHqmo8+1ktNZ4oVxyXR3Zaq2nkeLAxRC8P3kupzbtQHFYT+w90dVkhL4PNibX/AUSqthALePQlFvEm1iu0LkiW2Bk3mtgZV6LDzriCsLdI6bfapEmTOProo5Oec7vd/POf/+ySQQnbKd465B5KyNUMJqrq63CYKsHliLdHN8j6p7WOgg6L2ZA8SU6NQV2JviV1h+2o1RU1ZI8+EcuAg6h/77+o4QBVL/49ft6Y0Y+sM66hqqou4XHvfN/I2vIgZ4/LZL9W7cD3lmAjGlPxBSPk7+ISys7IJguWgmFE67cRbajGYBd5Hb1R2864GpGoQigcw9vcGbe5vl9iZ1xB2EukVCXo+OOPZ9OmTe2ef+aZZ3Z7QMJ2WiyKEvQiGbuuyFYqGn1hIpIZsxoCz/aiQqqqMWXsgA4eCcce2p8vf6qgvqlVm3MlBrVb9F0iSXaIqIpCdWUt4bRCcmb8uc357DOupqbWQzQSiR/7ZpOPj37xMHF/JxMPaBXAKFGIhnt9sOEPRQlFYuxf5GZAXlq3vYFIsgFz9gDM+YNQgj7UaLhbnkfoOgZZwmbRi5EV5bnYf0AGgwpcFOQ4sFmNhKMxvUNuMEowHENRUt2LLgh7VrszHA8//DDJOtc/+eSTTJgwoc3x+vp6Pv30064d3T5OCfnRi4nu+U8x0ZhKTX0Au8UEsgl8tWCygSOTUDjGaUcNYfUvVUkTR3PcNs44Zgg3PfI5gVCME48YyKTReRgaSvRAoIMAwGQ2k2YzUr14fptzTZ+9QvoxF1Md1J9za02YV76sY1iehemHt+oVEQ82BvfaYKNlCcVpMzGoIB1LO83rupopLQuD2Ua4YiNK0I/B1ju/P0JbO+uM6wtECUZURLFZobdqN+D49ttv+eKLL9o9l4xYG+5aiq8O2dQzyym1jUGQWjVLszihoRxMVkKShflvr+GmS8ax7OutLG9Vh2Pq2AHMaK7D8affHMobK4t55/PNrF5TytljnAwtbD/5Vd+N4qb6lX8lLdMcLP4Wx8GTsTuz2VbVxMKVNaTbjVxybM72mYGWYCNnSJu+Kr1FpHmnQkGOk35Zjj3TKKwV2WLH2n844ZoSYv5GDHaXKIm+F9qxMy5ZzXkgXsRSi9ArtRtwXHbZZRx00EFcddVVnSrqVVVVxVlnndWlg9uXaUoMxa8Xb9rTguEYDd4QTlur5EvZACYL1G3h461W1mysY0tFE2ccM5Tpk4ahqhpyc6VRXyCKpkGGy8rsk/dnzQ9rWfSth4dWNDJuaJTTDsvAaW37iT4r24332/cSyjRnn/4nmj5/lWCxHuR6v3oD9+nX8Y+Xi4nEVP5wXD4OS/O99oJgw99cj+GAgZnJm9HtIZKxuSR6fSXR+goMNieSQfRC2tsZDTKS6Bws9FLt/mROmDCBrKyshGDjhx9+wGAwMHLkyDbX5+XlMW/evG4Z5L5IDfn1fiF7eNZI0zSq6gKYjYa2z20009QUZvnqMkYNzWJQv/SO62zEwlC7hZGFZvYrLOSDn5r4+BcPa0qDnHaYm3HDnAlZ99VfvUf2wCFYzrgGz9dvk33GNdTUekg/9mIcB0/G89UbZJ1xDY++W0x5fYTfTs6hn7v55zMW0f/00mBD1TQ8/jBpdvMeXULpiCTJmLMKkC12vSS60YhsFiXRBUHoHh2Gwvvvn1g6+vLLL+fggw9ut5ro2LFjU3ryhQsXcs8997Q57na7WbVqFYqiMH/+fOrr63G73ZSUlDBt2rR2d8q0duONN7Jo0aL41zNnzmTu3Lkpja8nxXwNSD1QrMkTiBAIRUlr59P3ez+HUVSN00bvpJ5FNAS1m5qbS9iwAKcdlsHYIQ5eXVXPy1/V8/VGP+cckUk/twkkCXXAGKobK7EXDiDzjOuoqqojGolQHQxid2aTecZ1LPp0K8t/qOXUQ92M6N8cWPTyYCMSUwgEoxTmOsnL3PNLKDuTWBK9CZD07sMGA5Js0Gc+5CQBqCAIQgpSmnvbf//9mTlzZrvnX331Vc4555xO3UvTNJYtW8ZVV11FTk5O/JfZypUrcbvdADz++ONUVFRw++23A+Dz+TjppJOYP38+Bx54YLv3Li8vp6Ghgb/85S/xY9OmTevUuHoDTVVQfI3I3ZzQJxlMSBY7atALmoqiqjT4Yuy3fxHVldvLircorQvzzUY/kw5MI1tuAn89ODLb3jgahJrN25dhWunnNnPlCXl8s9HP4u8aeOS9zVybsxLHqOMw5Q+B9H4EfP42hb0CPj+rfqnhxU9rGDPYwZQRzf0henmw4QvqO2r27+EllJ2RzVas/fdHi0XQlBhaLIYaCaJFQ6iREFo4iIZeFEJq6RLSHIxIBqPYZisIwk6lFHDMmzePl156iYMPPpjs7OyEc8XFxdx7772dDjjWr1/PHXfcwdChQxOOL168mPPOOw+AJUuWcOqpp8bPOZ1OCgoK+OqrrzoMOJ544gluvvlmBgzoeOtmb6WGAoDarYl8ksGEZLLQtOot0g+fhhry4wmqFPXPwfft9rLiLTRN461vG7BbZI4f5dZ/cpqTSBPe6CNBfWbDYIR2tvPKksQRw5wcnKcS+/xt7JEmXv6yhtFj8xk5wI4sy1jTM5BtaSgqGGRorGtg0bfbKMoyc+6ELD1A7cXBhqpqNPnDuJ0WBvZzYe4FSyg7I8kGpIQllYz4f2maBkpMD0aUKGosghYJNwclYdSYH5pDEj0okZAMBmgORkRAIghCSgHHKaecgsfj4aGHHtrtJx4+fHibY/X19RQXFzN+/HgAMjIyePHFFzn77LPJyMigoaGBjRs3Mm7cuHbvW1VVxWuvvcbatWuZPHky559/Pk5n7y5nvaOYvxHJ0H1Nl1qCjYoX/0GsoQJb0Qjk7EG43Bo1r2wvK253ZsdnGtaUBtlYFebscZnYWsqGm61QtwVyhoHRrBfzqtmk//fOloNCPhzfPQ+ah23Dz6LslzRWf1zD1NE5nHvSSN74ZBMrvv0hvvvl2EMLmfvbCUTqyzER0wMNJdrrgg1V1QiEY8QUlQG5TnJ74RLKrpAkCYwmJKMJsLFj+KBpKpoSg1gUTYk1l+TXZ0i0SBhVjbW6FiRZRjIYkGSjvnQjdskIQp+XcsBRUlLCqFGjMBgSf+XU1NTw+uuv79Zgli1bxpQpU/Quh8CcOXOYNWsW559/Pvfffz/z5s3j1ltvZcSIEe3eY+3atUycOJE1a9Zw77338uKLL3L//fczevTopNd7PB48Hk/CscrKyt16HbtD01QUbz2ypfveRCWLnaZVb8V3g9S88zA5M66nbkmrEuJfvREvIR5TNN7+roH8dBPj92sVvBlMoERR6rYSseVg85TqSyg7DTa8SF89CyEP2rjz6Zc1iD8P0fii2M/E8Qdy82NftelC+8GqEr5fX8OdV4zHV7oBTYnqRb16SZJjJKoQjMSQgGy3jWy3Dbt13+nUKUmynnPU/HffJiBRlealGj0g0aJh1GhID0pCAdBUaFmq0SSRPyIIfVBKAcf06dMxmUztLmfU1dUlPd5ZS5cuZfbs2fGvx4wZw2OPPcacOXM488wzueWWWzjzzDM7vMekSZOYNGkSAO+99x5///vfueyyy3j//ffJyspqc/3TTz/dJTM2XUUNBdA0BUnuvk98atBL+uHTsA4YQe27D++0hPhn673UemP8fmpu2/39ZjuhxnqMQS9eLDispp2Xr/XWQCSANu4CyCwC9LoBJx4xkDe/3tpxF9pPNnHGIW4COHo82Gg9m2GzGBnUz0W604LRID6t7yi+rGJKvszWslQTzx+JhtAiwR3yRyD+09eSP9ISlAiC0Oul9C911KhRHZ7fnTfuxsZGNmzYEF9OaVFTU8O0adP44osv+Ne//oXRaOT888/v1D1POeUUCgsLOe+881i0aBGXXXZZm2tmzZrF9OnTE45VVlZ2mBzbnRR/oz7N3J3PEfTi/d+HYLaRc9ocql67O+F86xLivpDC0h8bObDAyvCCtm/wmqahmdPoX5CGNxClpiGI1WrElOxNNxLUcz5yhqBNntPmzUe2pbHi2x86HPvy1WVMP3YSBDvYjtvNdpzNyEq3Ybcaxafw3dCSfJpM2/yRKFoktD1/JORHkySIJ7U254/IxuZlG5E/Igi9Qa/5aPDhhx8yadKk+HIK6DMUzz33HK+88gqNjY387ne/4+9//zvDhg3j8MMP79R9R48ezaRJkygtTd5O3eVy4XK5uuQ17C5NU4l565HNu96WvMP7KzEkg5HwtmICm34gd/o1VL9xf5vrWpcQX/pjE5GYxhljk+xGQV/ucDlMWC36H7vVRFmNl2hMxW5p9eMVaNSXUQoPRjtgUtJPuopK57rQ9kDLCDGb0XO6JX+kZWZE5I8Iwh7TawKOpUuXMmvWrIRj//73vzn//PORZZnMzEwWLFjA6aefzksvvdTpgANg0KBBe0XiqBYOoqmxLv1EpqkqoZJf8P3yGQa7i8xJF2Afeij2A8ZT1VEJ8RFHEyaLLzZ4OXL/NPLSk+cjRBWNDNf2AMlhMzGkwE1FrS/ebl0ONQcb0TBa3v5J7wP6bpRd7kLbTcRsRu/X6fyRlhySneWPyPL2GReRPyIIXaZXBBwej4e1a9e2WU7xer2YTNvf6DIzMzn11FOprq5O6f6bNm3i1ltv7ZKxdqeYvwlJ6ppgQw0H8G/4Bv/aL1B8DRgcbmxFBwGgmR14v1nccQnxrxdTMHk2LmOUE0cl738SUzRMRr2jZWsmo0z/3DQaPEGqy7eR9sNLoETRxl8I6f3aH3PQy5Qx/Xn/y63tXjN17ADUbp7iELMZfUt35o+IgEQQOq9XBBwrVqxos5wCepLqsmXLuOiii+L/qIuLi7nkkkvi18yZM4eCggJuvPFGAG644QZGjBjB+eefjyRJzJ8/n1NPPZX+/fvvsdezKzRNQ/HWdclyiqbEqHr9/6GG/JjzB5M+7lSsRQchyQaavGEqtzYycNSJZA84CM9XbyQtIZ5x8h+pXnQvf83wYwmeDdbCNs8TjsTIy7Qn/YUryxLpkp/wjy+hKlGCh52HtYNgAyDU1MBZk4awem11u11oZ0wehi8Q3fVvTgfEbMa+adfyR0L6kk3r/BGtebZF5I8IQlK7HXBUVVXx448/cvDBB5Ofn79L91iyZAkXXnhhm+PXXXcd8+bN47rrruOggw7C6/Vy7rnnctRRR8WvKS8vT3hDSEtLY968eSxYsIDRo0dz2WWX7TTZtTfQIiE0JdpmO+yO1UCTHdM0lXDZevy/ribjmHORjWbSx52KMSMfc9b2QKHRG2ZbjQ+71URNVW28XPiOJcQzTr+Of760FrluDJc6P4VvX9GTPFv9UlY1/XNfeyXQASSTBZMrC+cRZ1CjOPEGojisxnaXRFRVJVy7jTuvGM+iTzaxfHVZ0i60WhdOcIjZDKEjXZY/omloSIn5I7KhW3ejCUJvI2la5399z549G0mSOPzww7niiiv43//+x6WXXkowGMRms/H444+nlFvRW5WVlTF16lSWL1++x2ZGog1VetdO+/busPFqoN+8E68G2vqYa8zJeP/3Ib5fPkfx1CLbXWQdPxtzVkGb+zd6w5TX+HBYTdtbzrfj8/VeXvu6nkuPzWFUP1kvYe4u0PujKFGwphEMx3DazRRkty2/Hm2sQrY6MVgdaM0N6FRVo8EborI+gNVsxGxs/xetpESwZWQju3JRNeJdaIPhWJcFG2I2Q9gTOswfiYa7JX9ECXiwDR4lZleElOyJ972UZji++OILHnnkESZPnoymadxyyy1kZGSwaNEiwuEwd9xxB88++2y3DLSvi3kSl1OSVQM15w8BTYsfs+QNJlJTimyx4zr2/HZ/yaQSbAQjKu//0MjQPAsHD7CBJOnBBiD9vBRqitFGn07MOZDMDCey3ZUw+9LSdK7xyzfJmjwz/gtTliWy0m3YLEbKqr34FQWHJUkiaiSAJhkISM4u3/oqZjOEPa1z+SPNOSSt80eiYbSgyB8R+paUAo7hw4czefJkAD744AOKi4t57LHHGDx4MKBPiQupa1kPlh3bkzOTVQPNnXEdtUsWxI95vl1CzhlXo0WSF8oCaPCE2VbbuWADYNlPTQTCKmeOzWzzy0wbeiSSpxL5m5dwjzwR+4GnJ/RiiXrrMTrc+NasJOu4WaC0DRjsVhNDCt1U1vppal5iiRcTiwT1hm/ZQ/Qqpl1EzGYIvdX2/JG2uVuapoGqJ7K2zh+JN9RrL3+EHtg3LgidkFLAYbPphZ8ikQgPPvgghx9+OMceeywAfr+fX3/9tetHuA9Qgl59JqGVlmqgtqIR1LyjVwOtfPEf8fPGjH7kTr9On5ZtR4MnzLa6zgcbtd4on6zzcPhQB/0zk+RmpOWgTfwt2tZv6D92EhUv/nN7LxZnBkaHm+q3HtCPDRyJKXsAWjTU5jZGg0xhrhObN0xlbQCrxYBZCenbGrMGdkmwIWYzhL2dJElgMDX3Vepk/kg0BKoKoraI0AulFHAcf/zxXHDBBfh8PsrKyrjvvvsAaGho4Oabb8br9XbLIPu6mKcOacfdKZravMtkCLlnXU/lC39POJ07/ZrmrXzJd2zEZzZsprblyJvt2JU1w61w6kQLY/q1XwdDlQzkHXUmvu/fS+zFctoc6pY/Ez/W+MUi8s66HiVJwAH6L9Msl1VfYimtxGew4MwblJCYuiuS9TSxWcRshtD37Kz+iCD0Nin9dp89ezYHHnggv/zyCxMnTox3fH333XcZO3YsY8eO7ZZB9mVqNIwaDmB0tK11IRlMoGnUvv94m3MNn75C9vGXJp3haPCE2Fbr7zDYMFutWLILeP3jxK6skw4rpGDoUMK124iE2gYLoUgMT10d+eOmYS06kNp3H9F7sbQqj94y+6KG21/qaWFRgwwemEcV2TT4YqQ5DO2OuT1iNkMQBKH3S/nj5IQJE5gwYULCsWRbWoXOUYK+pJ++d0wa3VHw19VERk1us2xR7wlRsZNgQ5ZlLNkF3PhI266sS78q4bt1elfWaMUWtB3ychRVw2U3oYb8WPoNI/esv1D5wm0J1+xs9iV+r4AX2ebEljeIIbKBmsYgJZVebGYjFvPOP6+J2QxBEIS9R4cfAV999VVuv/12nnjiCVauXMm2bdv21Lj2GYq3DilJBrtksdP0zTsJ1UALLr0b237bZ5Eav1iEbNqea9GZYAPAmp7B6x9v2mlXVpsrI+F4JKZis5iwmo2tZl8ea/P4hk9f2WkHz5jfg2xPw5I/WE+ckyRyM+wcOCgTVdPw+JPnpqiqhi8YpdEXRgMG9XMxar8civJd2K0mEWwIgiD0Uh2+K9x33300NjYC4HQ6GTZsGKNGjeKmm27aE2Pr89RYBCXoS7qc0jpptOGLReRNvxZNiZF9/KVERk2m4YtFCcsWdc3BhnMnwQak0JX16EHQWBc/Fo7EKMx17vLsS4tYwIPBmY4ld2CbbbwOm4kDB2dSUuWlrimIy2bGYJDFbIYgCMJersOA46233qKiooKCggJyc3P31Jj2GUrQ12Z3Slxz0qgxq4D8s67XCwUpeuEgU/aAhGOpBBuwa11ZFVVDliWcNlObLbvGjH7knnk1DZ+9SvDX1UDypFFN01ACHozODMy5Re0WJjIaZAb3c5FmM7O10gMgcjMEQRD2ch0GHHl5eeTl5XX6ZhdffDHPPPPMbg9qX6F4GxKWRJJp+uINQiW/kDvjz/EyyFo0FH8jTz3Y0AjH1M51ZW11u1AkRqbLikGWk8y+XIemRNudfYGWYKMJoysbc86AnbYElySJnAwbTrsJTdPEbIYgCMJeLqWkUUVReOutt1izZg2hUIjWVdHr6ur45ptvunyAfZWmRFGDHmRbWofXhSs3I9vSkvZcaAk20mymTrVsX7ctyBvf1DNulIFjDy3kg1Ul7V47dWx/1MD2bc6qCumO5lyT5tmXHWdaks2+gB5sqIEmTOm5mLILdxpstLZjJ1pBEARh75TSb/MbbriBd955p93z4hNo56mhQLzPSLvXRENE68pJGzW5zbk6T4jKTgYbNZ4ob65u4JfyINlpRgqtQQ4/6kC+X1/TflfWY4fg27YFgHBUwWFru3Ok9UxLe8c0TUX1ezBm5GLK6i9+RgRBEPZRKQUcn3/+OQsXLmTMmDFYrYmFqhobG5k+fXqXDq4vi3nrd7qcEqnaCpqq91BppSXYcO4k2AhFVD74qYlP1nkwGiROO8zNMcNdGA0S4br2urL2Z8axQwjXbotviY1GVfIz7e0+T3s0TUXxN2HKLMCU2U8EG4IgCPuwlAKOo48+mokTJyY953a7ufXWW7tkUH2dpioo/iZkW9tOq62FKzeBJGPOHRg/VtcYoLI+2GGwoWoa32z08873DfhCKuOGOph2aAYu2/YZikgoRLRiC2eMyWD6xCJU2YiMiuqpxbf5ZzSDGWQDiqIhG8BmTa3cuKaqKIEmTFmFmDLyRbAhCIKwj0sp4Bg/fjwVFRX069cv6flly5YxZcqULhlYX6aG/KCpO81lUAMezDlF8ZmQzgQbm6tDLPqmgbL6CINyLFw2OYOi7HY6VaoqgcoSSMsDV/MuJEMaOFTw1YESIxiF7Oz0lKp/6sGGB3P2AEwZnU86FgRBEPqulDPybr/9dk488cQ2x6urq3nvvfe48847u2RgfZnewn3nMwYZx5yLpuo7ScIRhaqGULvBRqM/xuLvGvhuS4B0m4ELJ2Zx2GBHxzMLSlRvlObM2n7MaIG0XHBmo4X9qLVVOOUISiCGbLbvdNyaqqAEvZhzBmByi63UgiAIgi6lgOO///0vZWVlfPTRR0nPi2nzndNUBcXXgGzpeDlFUxUk2YBkMBEzOQgZLeQMzsFokFCDXkJNDaiqSiSm8vEvHpav8aBqGscfnM7UES4spp3sBNE0vR189mC9JfyOJJmQZMPVfxiufnaUQBOxhmoUvx/JYEK22NrM0GiqghLwYs4biMmVneq3RhAEQejDUgo4zj77bI488kgyMjKQW23T1DSNiooK5syZ0+UD7GvUcABUNek219a83y8juPlHbOfdxWsfl7B8dWk8sXPKmP6cdewQfvhpI899vI0Gv8LoIjunj8kg09nJv9JIEOxusLa/LTccjTGwnwvZaEZ25WBMy0YNB4h561A89WhoyCYrssmst8cO+TDnD8KUltXuPQVBEIR9U8rt6YcOHZr0nCzL3HjjjSk9+cKFC7nnnnvaHHe73axatQpFUZg/fz719fW43W5KSkqYNm0aRx99dIf3LS0t5a677iI/P5/Gxkb+8Ic/MGzYsJTG1l1ivsZOtWAPV25GtaZxw6PftGmw9v6XW1m9tpq/XDyWjNU1XHCki2H51g7utgNVAU0FV37741RUTEYDTtv2JRRJkjBYHRisDrTMfsQCXmKN1Sj+RjTAkjcEY1pGu/cUBEEQ9l0pBRztBRsA+fn5VFdXd/pemqaxbNkyrrrqKnJycuLLMStXrsTtdgPw+OOPU1FRwe233w6Az+fjpJNOYv78+Rx44IFJ7+vxeLjooou46aabOOGEEygpKWHmzJm8+eabZGX17CdvTVNRfPXIZlvH18WiRGpK2ew+vMMGa8u/LuH63wwn1Fif2kAifnAVgLH9bbn+UJTC3LR2k1MlgwlTWiamtEy9oqimIls7XiYSBEEQ9l0pBRylpaXccccdbN26lWg0mlBpNBQKoSgKl112WafutX79eu644442QczixYs577zzAFiyZAmnnnpq/JzT6aSgoICvvvqq3YDjscceIxKJcMIJJwBQVFTEsGHDeOihh/jb3/6Wysvtcnr1TaXdHiItIjVbQY3xUXnHb+AffVfGWccOglQCjlgYjDZwZrZ7iaZpoEFmWvLdLTuSLR0HUIIgCIKQUhes2267jTVr1jBs2DAcDgeHHHII48aNY9y4ceTm5nLppZd2+l7Dhw9vE2zU19dTXFzM+PHjAcjIyODFF1+koaEBgIaGBjZu3Mi4cePave8777zDiBEjEo6NHDmSd955JyFA6gmKv3GnwQZAuGITSBLrQx0nXu7YYG2nNA2iYcgohA625AbDMTJcFsymnY9VEARBEDojpRmOkpISli5disPh4Msvv6S+vp5p06YBUFFRwfLly3drMC11PIxGfVhz5sxh1qxZnH/++dx///3MmzePW2+9tU1A0aKiooLKysp4wNIiOzsbj8dDaWkpRUVFuzXGXaVpGoqnvlOzAUqgCUP2QDSvDVJosLZTYb++BdbccdXQSEwlNyP1yqKCIAiC0J6UZjgKCwtxOPRp/vHjx/P+++/HZw369evH999/v1uDWbp0KSeddFL86zFjxvDYY49RXV3NmWeeyVFHHcWZZ57Z7uNra2sB4jkgLVrGXFdX1+YxHo+HsrKyhD+VlZW79TqS0SJBVCXaqRmOjKPOIevM65g6dkCH1+3YYK1DSkyf1UjruBBXNKZiMRlw2FKrLCoIgiAIHUlphsNoNPLggw8ycuRIJk2axNixY7npppv43e9+x//+9z8++eSTXR5IY2MjGzZsaDM7UVNTw7Rp0/jiiy/417/+hdFo5Pzzz+/wXjv2eVGbe4K0zJy09vTTT/PQQw/t8rg7Kxbw7HQrLGyvv2FSw5wzeQjf/FLVqQZrOxXxQ+bAne6QCYajDMhLEzVVBEEQhC6VUsBx/fXXc+mll9LQ0MCzzz7LhRdeyLnnnhtP7Dz++ON3eSAffvghkyZNSggK3nvvPZ577jleeeUVGhsb+d3vfsff//53hg0bxuGHH97mHnl5+qd3rzfxU7/f7wdIuktl1qxZbZrOVVZWMnPmzF1+LTvSl1Nqd7o7BcD740cEfl1N3ow/Y1Zq+cflR7Bo5WZWft+qwdqY/kw/dgiBqvJ4g7UORYNgSQNbeoeXqZqGhoS7k8migiAIgtBZKQUcBxxwAMuWLaOioiJe1+Lpp5/mjTfewOFwcNppp+3yQJYuXcqsWbMSjv373//m/PPPR5ZlMjMzWbBgAaeffjovvfRS0oAjJyeHnJyc+NJKi6qqKnJzcykoKGjzGJfLhcvl2uVxd4YWDaHFIp0KOCIVm5BNFiSDEU+jj+U/lmEypXP/nCMxGg2YDBLGqB9vbSl+f5BYTAMJTAYZk0lG3nFmQlMhFoOswbCTWYtgKEZ2uhWTUSSLCoIgCF0rpRwO0PMhWhfRcjqdXHTRRcyYMYO5c+fu0iA8Hg9r165ts5zi9XoxmbbnEmRmZnLqqae2u9tEkiTOPPNMvv3224Tja9euTcgN2dOUgIfOfKs1JUakemu8HX2TN8K6bUG++F8JtZuLsQYqSYvUYNMC5LqtDOvvZkj/dAqyHVgtBoKhGN5AFH8wSlRpnvkIB8CVA6adFwaLKgrZbrHFVRAEQeh6KTdv+/LLL/n5558Jh8MJb/x1dXW8/fbbu9S8bcWKFW2WUwCmT5/OsmXLuOiii+I5BcXFxVxyySXxa+bMmUNBQUG8yukll1zCa6+9xqpVqzjiiCPYunUrW7du5d///nfK4+oqMU8dsnnnb/iR2jI0JYolfwjhiEIwGuPXqhCHDtSbsO3YH0U/ZsBiMpDutKCoGuGoQjAYwROI4vMG9K60RjdWVeuw42skqmCzmLBbU/6REARBEISdSund5e677+bJJ59s9/yuJhouWbKECy+8sM3x6667jnnz5nHddddx0EEH4fV6OffccznqqKPi15SXlyc8b3Z2Nk899RTz5s3jk08+ob6+nieffLLHqoyq0TBaNIRs7zh/AiBSuQkAc/4QPKEopXVRwlGN/fMt2G1GDDtJOjXIEnaLEbvFSJYbwk0xlKz98CoW6j0hFEVffmkJUlp/34KRGIP6uUSyqCAIgtAtUgo43nzzTZ588knGjBmD2ZxYFru2trZN8mVnPfroo0mPm0wmrr/++g4fu2jRojbHhg8f3u499zQl6AE69yYe8zVgzMjHYHXQWO9hU3UEWYIBWSbS7O2XIU/6vCE/Znc21pwcMoABeWmEIgq+QJQGbwhvIIKqaRhkuTn4gHSnSBYVBEEQukdKAcdhhx3GhAkTkp7Lzs7u8dLhvVHMU4/UifwJgIyJZ6EpMWKKSjAcY0NliCG5FixGCZul839VmqqAqmDOKowfkyT9HjaLkZwMG4qiEgjH8Poj1HtC5LjtGA0pp/QIgiAIQqek9A4zevRo6uvb79uxu4W/+ho1GkYN+5FNO5+daNneKhmMeiAQUtjWEOWAAhtyc65GZylBH6asQmRT+zMWBoNMmt1MQY6TkUOzGZDXfpt6QRAEQdhdKc1wXHrppTz44IMcc8wxbc7V1tby4osv7nQJZF+ihPygdW45xbfmE/zrV5F75jV4fGE2V0cAGJZrxmEzttu1dUdqNIxstmJ09WxnXEEQBEFoLaWAY8GCBcyfP58FCxa0Oadpmkg43IHirUM2dy4vIly5CUk2oBmM+AI+fq0Ok24zkOU0kGbv3D00TUOLBLEUHtCpEuqCIAiCsKekFHA89dRTXHLJJUycOBGLJfFNsKqqapfrcPRFWiyKEvRisO28qJimqkSqtmAbMppQWCGqaGyoCDFqgL6cYrV0LnhQgz4M6TkYbM7dHb4gCIIgdKmUAo6RI0fy17/+td3zxcXFuz2gvkJfTuncVuFo/Ta0aAhL/hA8gQiVTVGCEZUD+tni21h3RlNiIEmYM/p1xfAFQRAEoUullDR6xBFHoCjtt0s/6KCDdntAfYXireswabO1cHP9DVPeEJr8YTY2b4cdnG0mzWbuVNCiBn2YcvojGUWXV0EQBKH3SSnguOCCC3jnnXeSnqurq9ulKqN9kabEUAIepE4GHIq3HqMrm5jJgaJorK8IMTDbgtEITvvOAwg1HES2p2F0Zu7u0AVBEAShW6S0pHLssccSCAQ6XFYRQA35IYUkWveEM9FiUep8EQJhldK6CKcc4gbAau74r0jTVNRYGFu/oSJpVxAEQei1Ugo4JkyYgNvtJicnB4MhMa+goqKCN998syvHtteKeeuRjJ2rDKppKpIkIxlNNHr9bK2LAbB/vhWDLGE2dTwJpQZ9mDL6IVtE0zVBEASh90op4DjttNM48cQT2z0fjUZ3e0B7O01VUPxNyDZHp673//IFvl8+I/3kOURjKusrgjitMtlpMk57x/kbWiyKZDBicud21fAFQRAEoVuklMOxZMkS/vnPf7Z7/p577tntAe3t1FAA0GctOiNcuQk0CKkGVPT8jeEFNjQN0naSv6GE/ZiyByAZRIdXQRAEoXdLKeD44osvMJnafxNs3a5+XxXz1SMZOrdTRNNUIpWbsPQbQpM/Qo1XwR9WObDABhpYOsjfUEJ+DI4MjE53F41cEARBELpPSgHHtddey8EHH9zu+V3tFtuXqOFApwOOWGM1ajiAMXcQwVCM4qowEjAs14LRKGE2Jv/riTdnyy5Mel4QBEEQepuU5uJramp49913+eqrr8jNTcwbKC4uZv369V06uL1WJ3eLhCs2AqBkFEEA1pYHKco2YzKCy9F+0qkS9GHO7rg5myAIgiD0JikFHF988QXfffcdX3/9ddLzYltmamLeOgwONz7NTiQWpaQuwgkHpxNTNBzW5LMk25uzZe/h0QqCIAjCrksp4Jg+fTqzZ89mypQpyHLidH9tbS0zZszo0sH1de4jTid26AkUVwTYXBtB09DzNwCrpe1fjaZpqOEg1v6iOZsgCIKwd0kp4Dj55JMJBoNtgg2ASCTCbbfd1lXj6vNa6m+EFQOqCuu3hXBYZPq5TWgSGA1tv8dqyI8xPVs0ZxMEQRD2OikljTqdTnJycpKey8/PZ+PGjV0yqH1BYP0qKl+7G09jI7IM67YFOaCflZiikJ5kO6ymKqBpmDMLemC0giAIgrB7UprhKC0t5Y477mDr1q1Eo9GEbbChUAhFUbjssss6fb+FCxcmrd3hdrtZtWoVt99+O88//3yb8yNGjGDRokUd3vvGG29MuGbmzJnMnTu302PrbuGKTWixKJ6ITJ1PxRtSGV5gQ9XAniR/Q4tGMDjdojmbIAiCsFdKKeC47bbbWL9+PYceeiglJSUMGzYMs1nfTbFu3TpOOumkTt9L0zSWLVvGVVddRU5OTjzhdOXKlbjdbgKBAN999x3XXXcdGRkZ8ce99dZbTJw4scN7l5eX09DQwF/+8pf4sWnTpqXyUruVpmmEKzdhzB2MosL6ihAAwwtsgIrF3DY/Q1MiyHbXHh6pIAiCIHSNlAKOkpISli5disPh4Msvv6S+vj7+Rl5RUcHy5cs7fa/169dzxx13MHTo0ITjixcv5rzzzuPHH39kwYIFZGcn7sZ47LHHdhrYPPHEE9x8880MGDCg0+PZk2KeWtSgFzWjCFmSWLctSP9MM1aThCQZkuZvaEgYzKJfiiAIgrB3SimHo7CwEIdD7xEyfvx43n///fiySr9+/fj+++87fa/hw4e3CTbq6+spLi5m/PjxjB8/vk2w8fPPP2O32xk8eHC7962qquK1117jhhtuYP78+fh8vk6PaU+JVG4CwOcoQEVmS02YAwusRKIKrmT5G5qGhIRkFnU3BEEQhL1TSgGH0WjkwQcfZMWKFWiaxtixY7npppvYuHEjr7/+Op988sluDWbZsmVMmTIFozH5xMvSpUs5+eSTO7zH2rVrmThxImVlZdx7772cfvrp/PDDD+1e7/F4KCsrS/hTWVm5W69jZ2KeWiRrGhFTBpuqQ6gaDC+0oQG2ZPkbsSiy1d7p/iyCIAiC0NuktKRy/fXXc+mll9LQ0MCzzz7LhRdeyLnnnsupp54KwPHHH79bg1m6dCmzZ8/u8Pyjjz7a4T0mTZrEpEmTAHjvvff4+9//zmWXXcb7779PVlZWm+uffvppHnrood0ad6rSD5+GMvQYmjxR1m4LYTVJFGWZCUeU5PkbsTBGV789OkZBEARB6EopBRwHHHAAy5Yto6KigmHDhgH6G/Ybb7yBw+GIBx67orGxkQ0bNjB+/Pik59etW4fFYulwOWVHp5xyCoWFhZx33nksWrQo6Q6aWbNmtekBU1lZycyZM1N7AZ2kaRqSJOEJa5gMcvN2WBuqCjaLEUOSGidoKrLF3i3jEQRBEIQ9IeW+5g6HA4PBwJdffsmECRNobGzkxBNPbNNbJVUffvghkyZN2q3llGRGjx7NpEmTKC0tTXre5XLhcu253R+BX1fj/WEFoYPPp1Gz0xRQOLDQRiSmkOFKHlRogGy27rExCoIgCEJXSykpwOPx8Mc//pFTTjmFW265BYCcnBz+/e9/c88996Cq6i4PZOnSpR3uPvnggw9S2nbb2qBBg8jLy9vVoXWpcOUm1EgQzeKIb4c9oMCKpukzHDvSlBiy0drpDrSCIAiC0BulFHD8/e9/5+uvv+aEE07Abtc/jVssFubOncsLL7zA/fffv0uD8Hg8rF27tt3llOLiYgwGQ0rLKa1t2rSJM844Y5ce29UilZvQMoowGQysLQ9SkGHCZTMgS2A2tc3fUKNhZEdaD4xUEARBELpOSgHHV199xcsvv8wDDzyA2+2OH7fb7bjdbl577bVdGsSKFSs6XE5ZsmRJu8spc+bM4c4774x/fcMNN/DMM88QjUaJxWI88sgjnHrqqfTv33+XxtaVYr4GFF8DIVd/FAk214QZXmAjGlOx24wY5LbddjVVwWgTBb8EQRCEvVtKAcd+++0Xr53RuhV9TU0NVVVVhEKhXRrEkiVLdnk5pby8nIqKivjXaWlpzJs3j6lTp3LNNdcwceJETjvttF0aV1eLVOj1N6LpRWysCqOoenfYaEzFZU9eY0MCJJOovyEIgiDs3VJKGs3Ly+PHH39k1KhR8WPhcJhbb70VoN0lkZ3Z2VbXt99+u91zO/ZUueWWW+L5Jb1NtKkaTDYkVy7rfvBgMUoMyrEQisSwWpJsh1VVkGQRcAiCIAh7vZQCjmuvvZaLL76YkSNHUlZWxty5c/niiy8oKysjOzubm266qbvG2Se4xpxEZeYhmE16/sb+/azIEkgSmI3J6m9EMNjTEmaTBEEQBGFvlNKSSl5eHq+++iqDBw8mLy+PVatWkZ6ezqWXXsqbb77Za3uX9AaaphGOKiiSmTqfQoNfiedvpNlMyMnyN2IRZLtIGBUEQRD2finX4XC5XFx55ZVceeWV3TGePiu46X80frsUw+jzWLtN3+I6vMBGVFHJsSdvyqahYTCLgl+CIAjC3i/lgKOhoYFXX32VH374gUgkQv/+/TnhhBOYMGFCd4yvzwhXbkIN+TE73azbVkteuolMpxFvMILVnKT+hqYhISOJgl+CIAhCH5BSwLFx40Yuvvhi6urqEo6/9NJLnHDCCdx7772YTKJAVTLhik3E0vujIrGxKsRRB6ShqBoGWcJsStKOXokima1IctvcDkEQBEHY26SUw3Hbbbdhs9n4xz/+wQcffMCPP/7Ip59+ysMPP0xpaSkPPvhgd41zr6YEPCieGhR3EcVVYWJq83JKVCHNbkmaFKpFIxgc6T0wWkEQBEHoeinNcGzZsoW33nqLzMzM+LGcnBymTJnCuHHjOP/887nuuuu6fJB7u3ClXn9Dyh7I2k1BzAaJIXlWwpEYTns7M0KqisHq2IOjFARBEITuk1LAMW7cuIRgozWn00laWuKOioaGBjIyMnZ9dH1EpKEKzWDGmFHAum2VDMu3YjJIhDWS5m8AaJIm8jcEoQ9pamqitraWSCTS00MR9iFms5ns7GzS03t+xjylgOP000/n+++/59BDD21zbvPmzWRlZSUc++1vf9umMNe+yHDgZDyugwn5VWq9MY490IWiaBiNEmZjkvwNVUE2mJCN5h4YrSAIXS0UClFVVUX//v2x2Wyito6wR2iaRjAYpKysDIvFgtXasx9iUwo4PvjgA3766SdGjBiRcNzv9/PFF18wduxYbrzxRgBqa2tZu3Zt1410L6VpGh5fGLPFzv82+wEYXmAlElNwOZIHFFo0jGwX/VMEoa+oqakhJycn3vRSEPYESZKw2+1kZ2dTU1PT47WyUgo41q9fT3V1NT6fr805l8vFhg0b4l83NTXt/uj6gMCWNSir3sU07nzWbouRk2YkO82ELxjFaUuev6EpMQwi4BCEPiMUCpGfn9/TwxD2UWlpaW12l/aElAKOCy+8kDPOOKNT04HhcJipU6fu8sD6ikB5MXLIS8TsorhyG+OHOePnLO3kb4CGLPI3BKHPiMVi7XbDFoTuZjQaicViPT2M1LbFTp06tdNrjxaLJaFt/L4qUrkRxV3IxpooUUXjwEIbiqJhMsqYkuVvaCogGrYJQl8j8jaEntJbfvZSCrlb70Lxer0sWLCAX375hYEDB/K73/2uzZTh0Ucf3TWj3EspQR94qpH2O5Z124IYZRiaZyEcjZGRlnwGQ4tFkW1OJCmlWFAQBEEQerUOA46WJZGMjAymTJnCH//4R0DPzzj33HPZunUrmqbx6aef8v777/Pyyy/Tv3//7h/1XsK/raX+xiDWrg0yLN+K2SgTiSg42svfiEYwurKSnhMEQRCEvVWHH6PLy8spKiri6aefjgcbAHfffTdbtmyhqKiI119/na+//prjjjuO+++/v9sHvDcJ1pSjyUbqjblUe2IML2hu0iaBxdxOyXJNRbaIgl+CIOw9YrEYS5cu5aKLLuKhhx7q6eF02saNG7n55pv57W9/29ND2Sd0GHAYDAbuuusuHI7tb4Dr1q3jjTfewGg08t///pcRI0bgcrm49dZbWbduXbcPeG/iHXAk0cl/Ym1lFIADm7vDWs0GjIZ2vvWSJBJGBUHYq1RUVFBXV8fXX3+Npmk9PZxO8Xq9fPLJJ7z77ruiGNse0mHAsf/++5OXl5dw7N577wXg/PPPZ+jQofHjRqMRl0ts5WwRisSIRhSMVjvryoNkOgzkuIxEIgqudsqZa7EoksmCZBDZ7IIg7D0GDBjAb37zm54eRkrS0tK49NJL2W+//Xp6KPuMDt/ZnE5nwtcrV67ks88+Iz09nSuvvLLN9dXV1Sk9+cKFC7nnnnvaHHe73axatYrbb7+d559/vs35ESNGdFjBtLS0lLvuuov8/HwaGxv5wx/+wLBhw1Ia2+7ybf4Fx/fvERtzHr9Whhg7xIEkSaiahs2aPOBQYxGMaSJ/QxCEvc/euu3XYhE7AveUDn9CHA4Hy5cvZ+rUqVRWVnLrrbciSRJXX311m7rs3377Ldu2bev0E2uaxrJly7jqqqvIycmJb9tZuXIlbrebQCDAd999x3XXXZfQj+Wtt95i4sSJ7d7X4/Fw0UUXcdNNN3HCCSdQUlLCzJkzefPNN9uUXu9OwW3FyMEmNnpNhGMawwtsaJqGhNRu/oamxDDYnEnPCYIgCF2vt2wZ3Rd0GHBce+21nHfeeQwaNIitW7fi9/s57rjjOP/88xOu+/HHH7n++utTeuL169dzxx13JCzLACxevJjzzjuPH3/8kQULFpCdnZ1w/rHHHuOkk05q976PPfYYkUiEE044AYCioiKGDRvGQw89xN/+9reUxrirYoqKVrsFKaOQXyoVDDLsl28lqmjYrEYMcvKVLElCNGwTBKHP2LhxIw888AANDQ1s3LiRE088kRtvvBGzWW/roKoqzz33HO+//z7RaJTi4mLS09PJy8sjMzOTRx99FICqqiruu+8+qqqq+PXXX5kwYQJz587F5XLx4Ycf8tJLL7Ft2zYef/xxXnzxRb766isaGxv55z//yZFHHhkfTzQa5dFHH2XFihXY7Xby8/Px+/0JeYpC9+kw4Nh///154YUXeOqpp8jOzubII4/koosuSrjmscceY8uWLRxxxBEpPfHw4cPbHKuvr6e4uJjx48cnnZ77+eefsdvtDB48uN37vvPOO216vYwcOZKXXnqJuXPn7pFoNuDzIXurYNhRrNsQZEiuFYtJxh+K4s5I3ktBUxWQjUiiYZsgCH1AaWkpv//971mwYAGDBg1i1apVzJ49G4PBwC233ALAggULeO6553jnnXdwuVw8++yz/POf/2TGjBn86U9/AvQyDBdffDF33XUXhx56KMXFxZx77rn4/X4effRRjj/+eF555RWqqqpYvXp1/MPvBRdcwM0338xHH30UH9MNN9zAtm3bePbZZ3E6nbz99tu88847jBs3bs9/g/ZBO110Gz58OHfddVe753//+9932WCWLVvGlClT2l0LXLp0KSeffHK7j6+oqKCyspLx48cnHM/Ozsbj8VBaWkpRUVHCOY/Hg8fjSThWWVm5i69A5yvbjISGx9GfisYopx+mR8+qCnZLO+3oYxEMtjQxvScIQp/w8MMPc9JJJzFo0CAAjjjiCIYPH86LL77INddcg8Ph4IUXXuCwww6Lbzi44IILuPvuu/n555/j93nmmWc46KCD4l3Khw0bxsSJE1m6dCkbN25k6NChZGRk4Ha7mT59evxxhx56KAsXLqSuro6srCxWrFjBu+++y6uvvhrPTzz99NO577779tB3ROhVWT5Lly5l9uzZHZ5vmWJLpra2FtCTTltrmS6rq6trE3A8/fTTXbpvXFU1wvXbMEsyv/gzAS/DC22omoYsgdnUTv5GLIqcIXb5CILQN3z++efY7XZ++OGH+DG/309eXh6VlZUMHToUn88X/70NeikGp9OZsDvy888/p6qqKmF2vaGhgcLCwvh95CTL1DabXvcoFAoB8Prrr2MymRg5cmTCdTu+Jwjdp9cEHI2NjWzYsKHN7ESLdevWYbFYOlxOaWG1JuZBqKoKJM+injVrVkJUDPoMx8yZMzs79AShiEJowDhMQ4/g5y99uO0G8tNNRGIqdpsRg5x8BkMDDBbbLj2nIAhCb1NfX8/MmTO54oor2r3mjDPO4Pnnn+fzzz9n4sSJrFy5kkAgwKxZsxLuc9RRR/GPf/xjl8bRUhdk48aNpKenJw1OhD2j1wQcH374IZMmTdrl5RQgHhV7vd6E436/HyDpLhWXy9Wl9UP8gQgGg4xitLChooZDBurbYaMxlSxXO/1TNA0JRMM2QRD6DKfTyYoVK7j88ssT3uRramowGAxkZmZyww030NjYyDPPPMMjjzxCZmYmr7zySkIZA6fTyeeff04wGIzPWoA+c1FTU8OAAQM6NR6z2Ux9fT2RSCSetCrsWb0m1Fu6dGmHu08++OCDDs8D5OTkkJOTkzBFB3qGc25uLgUFBV0y1o4EyotxrHqC8pJthKJ6d9gWNms7+RtKFMnqQJLbKXcuCIKwlzniiCP44YcfuOWWW+IfAhsaGrj99tvjORRffvkl+++/P4899hjPPfccDz74YJsNBUcccQTl5eVcc8018VpPgUCAv/3tb/HAoTPVTQ877DBUVU1IIm3RMgsudK9eEXB4PB7Wrl3b7nJKcXExBoNhp8spkiRx5pln8u233yYcX7t27U6Dld2lBH0AyA2lEKinPOrin7MP4YBCB6qqIUlgNraTvxGNYLSnJz0nCIKwN6iqqgK2F4C88sorsdlsvP766xxxxBFMnjyZo48+mnHjxsUDhQceeIAHH3yQ448/npNPPplTTz2Vs88+mzvuuCMepMyePZvs7Gw++ugjjjnmGI499lgmTJhARkZGfFa7oqKCpqamhBLlTU1NgJ67B3DZZZfhcrm4++672bx5M6Avn5eXl1NRUUEoFBKBRzfrFQHHihUrOlxOWbJkSbvLKXPmzOHOO++Mf33JJZegKAqrVq0CYOvWrWzdurXDdcTdFfPU0fDpKygBL3JjKcb+B3PSkYPpV/YhAwqyiMZUnDYTcjv5G6gKsiX5dllBEITebs2aNfHS5q+99hq///3v2X///XnuuecYN24cBoOBWCzG1VdfnZD8efnll+N0OuO7CIuLi/npp5945plnuO222wB95vrFF19k8uTJWK1WQqEQM2fO5M9//jMAF154IatWrcLn83HKKaewevVqLr/8cl588UVA30n5/vvvU1hYyHPPPUf//v0566yzmDNnDq+//jp5eXn079+fV199VfRU6Wa9IodjyZIlXHjhhe2e/+CDD3jggQeSnisvL0/YSpqdnc1TTz3FvHnz+OSTT6ivr+fJJ5/stiqjMU8d2577G7GGCmwDR5I+7GCco6dSs+guYg0VWAcchNWRQZq5/chZEw3bBEHYi40cOZKVK1cmPf7ss88mfUwsFmPx4sW8+uqrCTtFQqEQGzdujPftAn0nSXs7FJ977rk2x8aOHZv02gMOOIBnnnkm4dj//d//Jb1W6Hq9IuDoaKsrwNtvv93uuWQ9VYYPH77Te3YFJeij8au3iDVUAFCz+D/knDaHmkX3xY95v3qDvNOuRQ14kt5DU2LIRhOSMXl/FUEQhL7omWeeIRKJtNmWarVaOeigg5g6dWoPjUzoLr1iSWVvZbA5yTjqHPLOvgHZYkcNB6h67e54sGHM6EfmGddQVl6N2ZT8W63FIsg2UX9DEIR9S1NTEz/88AOffPJJQtKnz+dj0aJFzJgxowdHJ3SHXjHDsTcz2NOw7zeGvHP+SsVzcxPOZZ9xNeUVDZhlrd0KomoshskuAg5BEPYtf/rTnxg4cCD//e9/ufPOO8nMzKSgoIDRo0dz9tlnt6mnJOz9RMDRBRRfIzXvPtLmeNNnr5B51IUoIX+7j5UkDdks6m8IgrBvkWWZGTNmiJmMfYhYUtlNrZNGdxQs/hZjUzl2Z/JOhJqmAgZR8EsQBEHo80TAsRv0pNE3E3I20s77F5YhY+LXeL96A4u1nQ6xsQgGuxNJEn8NgiAIQt8m3ul2Q8xgo3HoidhPuRZzv6GYT/sr/3q7kq3Dzokfc0y7hqjaTv+UaBRZ5G8IgiAI+wARcOwGfyjKXxf8j8dXSwSPnsPc59ZRXNbInS/9Ej92y7Pr8GvtbXnVRMEvQRAEYZ8gkkZ3Q0xRCUcUvllXwzfrahLOtT6mdFAtVxb5G4IgCMI+QMxw7AajQcZi7rjhmsVswJDku6zFokhmK5JBxHyCIAhC3ycCjt3gsJqYOrbj1sjHjR2AXQu1Oa7GIhhE/oYgCIKwjxABx26wmA385rj9yXHbkp7Pcds4e/IQDFFf25OqgsHq7OYRCoIgCELvIAKO3ZSVbuP/XXU00yYOji+vWMwGTpkwkHv+bwIupRFale1toWkakmjYJghCH6BpGh9//DFXXHEFN998c7vXLViwgKOPPhq/v/1iiL1VKBTi1Vdf5ayzzkraw0vYOZFA0AWy0m3MPm0Ev5m6P8FgEBmIBT2kRWoSegS00FQF2WBCMpr3/GAFQRC6wYABA1i7di0TJkxo95phw4Zx5JFHYrHsfcnyiqIwcOBA1qxZ09ND2WuJgKOLmE0GMtMNrF33A8GIQl52GrRX8CsaQbantdtfRRAEobM+/raUZ95fS21DkOwMGxeffCCTxnScW9bVJEli6NChFBYWdnjdpEmTmDRp0p4ZVBdzOBzttr0XOkcEHN1A1TRs1vbbzWuKKPglCMLu+/jbUh569QfCUQWAmoYgD736A8AeDzoADIaOd+3t7WRZZCHsDhFwdANZkrF2sF1WAwzm5ImmgiDsO1asLmHZ1yW7/Pj1WxuIxhIL/YSjCg++8j+Wrtqa8v2OH1fElLFFuzyeFu+88w733XcfkUiE6dOnc/XVV1NSUsKrr77KG2+8wVdffbXTe2zatIkXX3wRn8/HmjVrGDt2LNdffz1er5dXX32V119/nYULF/LKK6/w2muvkZmZyYMPPsjw4cPj93j99df54YcfkCSJn376if/7v/9j6tSp8fPPP/88GzduJBaL8fPPP3PeeedxzjnnxM9rmsb8+fP59ddfSUtLIxgMdnqcgUCAV199lVdffZUHHniAu+++m40bN/LCCy8wePDg3fwO751EwNENHFYjhnYiYU3TkADJJPI3BEHYPTsGGzs7vif8+OOPDBkyhH/961+8/fbbzJ8/H5PJxIwZM/D7/TQ0NOz0HjU1Ndxxxx088sgjmM1mKisrOeGEE1AUhT/96U9kZmaybds2nn/+eWbMmMGll17KJZdcwrx583j00UcBeOqpp/jpp5+47777ALj11lu56qqr+OSTT8jKyuLhhx/m119/Zd68eQCsXr2amTNnEovFOP/88wF44IEHWLduXfyeb775ZkLCaEfj/OMf/4iqqpSXl/Pmm29y+eWXs3jxYtLS0rry271XEQFHF5MAp6P9YEKLRZGtDiS5b089CoKwc1PG7t6Mwux/fkBNQ9tP3TkZNu7841G7M7RdNmrUKC6//HIAJkyYwNatW3n22Wf505/+xMEHH8zLL78cvzYSiRCNRuNfy7KMzWbjpZdeIhAI8Nhjj8XPHX744fj9frKysuIzBJdccgkDBuhLR5MmTWLFihWAvqPkgQceYP78+fHHX3bZZRxwwAFkZGTQ1NTEY489xr333hs/P3bsWI4++mjuv/9+zj77bGpqapg/fz6PP/54/JqTTz6ZG264If51R+PMz8/nsMMOA+Ccc85h+PDhHHPMMbvxnd379WjAsXDhQu655542x91uN6tWrUo49u233/L+++9TUFDA8OHDOfLIIzu898UXX5xwj7/85S/89re/7ZqBd8BolLBZ2v+2arEwxrR+3T4OQRD6votPPjAhhwPAYjJw8ckH9uCoEk2aNIlvv/2W+vr6Njkec+fO5Y033oh/XVhYyIoVK1izZg377bcfc+bMSXrPllyK1on3drs9Hrxs2LCBQCCA2+2Ony8qKuLCCy8E9PeTcDjcZrZh9OjRfPrpp2zZsoXVq1cTi8USEmF33F3T2XE6naLmEvRgwKFpGsuWLeOqq64iJycn/oOzcuXKhB8STdP497//TUlJCXfeeSd2+86bnX333XdkZ2fzl7/8JX7s3HPP7fLXkIzbZcNq6mD2QlOR29m9IgiCkIqWxNCe3qXSEYfDgSRJWK1t6w5dccUVnH322fGvW97QY7EYP/30U5vr6+vryczM3Olzttxn06ZNDBs2LOGc1+uN/3dNTWIPrJycHACMRmO8VkhTU1O7z7O749zX9FjAsX79eu644w6GDh2acHzx4sWcd9558a/vvvtufvrpJ5566ilMpvZ3frT2/PPPc/vtt/dIVOmwGjvc7qoBsij4JQhCF5k0ZkCvCjB2tHnzZg4//PCkHxYHDRrEoEGD2hw/4IADWLhwIe+++y7Tpk0DQFVVXnrpJf74xz/u9DkHDRqE1WrlmWee4fjjj4//Tv7ss8/Izs5mxIgRmEwmPv/8c04//fT44xoaGujfvz+DBg2Kvzd99tlnjB49OuH+qqp2yTj3NT0WcLTOJG5RX19PcXEx48ePB+DTTz/lueeeY+nSpZ0ONtasWcPSpUtpbGxkypQpnHPOOZjNvSNBU1NiyEYLkqFzr0UQBGFvU1FRQTQaxWQyUV5ezrJly+I5DoqixP+/oy20M2fO5JVXXuGGG27g+++/Z8iQIXz00Ufx3JBYLAbQprBiy3GLxcJll13Gf/7zH/7whz9w0kknsXXrVsrKyvh//+//AXDRRRfxwgsvcPnllzN06FCi0SgffPAB119/PZIkccwxx3DAAQewYMEChg8fzqRJk/joo48AWLduHRUVFTsdZ0tgEg6Hu+R7u7frVZuKly1bxpQpUzAa9Tjo/vvvZ/To0SxevJg//OEPXHTRRbz//vsd3mPDhg1MnDiRNWvWcPvtt/Ob3/yGzZs374nh75QWiyA7RP0NQRD6prlz55KVlcXFF1/MX//6V/7zn/+wcOFChg8fzvfffx/P13jkkUfw+ZL0mGpWWFjIM888w+jRo3n55Zd57rnnOPfcczn88MPZunUrL730EgBPPPEEW7Zs4bPPPuPDDz+kurqa559/nkgkwh/+8AeuuOIK/ve//3HnnXdSX1/P3/72t/hz/PnPf+ayyy7jT3/6EzfffDO33HJLPDgBvabIo48+ytixY7n66quZNm0aqqridruxWCyoqtrhOFu2wIK+22X9+vXd9W3fa0hastrbPWT27NnMnj2bo446itLSUo477jhOO+00/va3v+FwOLjzzjt55plnePjhhznuuOM6vJeiKLz88svceeed5OXl8d577yWd6fB4PHg8noRjlZWVzJw5k+XLl9O/f/+UXkOwdC2SJCdtOx8LeLDkDcbodKd0T0EQ9m5r167lwAN7TyKnsO/Z2c9gWVkZU6dO3aX3vc7qNdtiGxsb2bBhQ3w5pbi4GIDTTjstnkl89dVX8+qrr/LII4/sNOAwGAxccMEFZGRkcPXVV/Phhx9yyimntLnu6aef5qGHHuriV5OcpGkif0MQBEHYJ/WagOPDDz9k0qRJ8eWUlgxhm217RU6Hw8GYMWP47rvvOn3fk08+mUceeYTS0tKk52fNmsX06dMTjrXMcHQlTVVBNiCZ9r6mRYIgCIKwu3pNwLF06VJmzZoV/7pfP71WxY5V6XJzc8nIyEjp3oMGDSIvLy/pOZfLhcvV/XkVWiyCwe4UDdsEQRCEfVKvSBr1eDysXbs2vpwCegGWnJycNrMZDQ0NHHVU5yvoxWIx6uvrE+rn9wQtFhEN2wRBEIR9Vq8IOFasWJGwnAJ64ZWbbrqJN998k7q6OgCqqqr4+eefueKKKwC9LO6FF17IE088Aehbj6688krefvttNE0jGAxy9913c+WVV/Z4/XoNDYNZFPwSBEEQ9k29YkllyZIl8ZKzrZ1yyikoisKtt97KiBEjKCsr47HHHqOgoADQZy/Ky8vj1eKMRiOyLHPrrbfy4IMPMnr0aK688soe78ynN2yTkETCqCAIgrCP6hUBR0snvmROO+00TjvttKTn7HZ7vBAL6DtTHnzwwS4f325TYkhmm2jYJgiCIOyzesWSSl+nRsMYRP6GIAiCsA8TAceeoCoYbKJboCAIgrDvEgHHHqBJIn9DEARB2LeJgKObaaqCLBuRjb2jgZwgCIIg9AQRcHQzLRoWDdsEQRCEfZ4IOLqZpsSQbT1bA0QQBEHovWpqanj44YeZNGkSZWVlPT2cbiMCjm6maRoGs23nFwqCIAj7JEmSsFgsVFRU9PRQupUIOLqRpql6q3qzaNgmCEL3CG75idLHrybma0j4b2HvkZ2dzYgRI3p6GN2uVxT+6qu0WBTZ5kCSRFwnCELXC275icqX70RTolS/OY9w+a9oSpSGz14l56TLe3p4Qgpkue+/T4iAoxtp0QhGV1ZPD0MQhF5s27Nzkx4vuOh2AGo/eIJI1ZY257OOv5TaDxaiKRHQNEIlP4OmAeD9/kOs/YaRNnoK4crN1C17ss3jzXmDyD5hdsIYWp5zV2maxsKFC9m2bRuhUIji4mJuuOEGAoEAL7/8Mm63m9GjR3PPPfdw2mmnMXfuXILBYLxCdGVlJdXV1Vx77bWMGTMmfs958+ZhMBgoLS3lvffe46GHHmLy5MmEw2HuvfdeXC4X69evZ9myZSxevJj999+/w3GuXLmSTz75hNraWoqLiznvvPO46KKLWLduHf+/vTsPq6paHzj+PRyZVAjNA6aWJjdUUDAHrNRuTpGZKdYjClqmt3JA1Ky0q0JaasMTDjl2Fc3hpqKS5QAX9SamxBOQKCYOPzWHVBA0QIYj56zfH1z29XRwuOphkPfzPDyPe+2913n3WbL3y9prr/3NN9+QmprKsmXL+PDDD0lMTMTPz4+FCxdSt27pfEpGo5GFCxdSUFBAdnY22dnZhIeH4+npCXDbYwLIy8vj888/R6/XU1BQQF5e3h3HefToUdatW0dKSgoff/wxEyZMwMXFhU2bNqHXV90ZrSXhsCmFnWOdyg5CCPGAemRwBBfWRnA953ct2UCnw77+I5USz8yZM6lduzbh4aUJzPDhwxk5ciQrVqzg4MGDPPTQQ3Tq1ImhQ4diMBhQSjF69Gh69epFcHAwAIsXL2bYsGFs2LCBVq1asWPHDgoLC/n73/8OQIsWLbTPW7VqFU2aNOH1118HYPr06beNcd++fezdu5dp06YBEBcXR1hYGPXr16djx47k5+eTmZnJ5s2bmTp1KtnZ2QQHBxMdHc0bb7wBwLhx43juuecICgoCICAggPHjx/P999/f0TGZzWZGjRpFt27dGDFiBAAffPDBHcfp7e3NhQsXyMzMJCkpiTFjxpCenl6lkw2QhMPm7GT8hhDiFm7Xq1DWC1GewtOHKPnj8n+TDQA7PU6P+eDi1x0Ax4aP3/Yz7rVnA+D8+fOsXbuW3bt3a2UTJ04kIyOD1q1b8+ijj+Lm5mbxbqw9e/awf/9+5syZo5UNGzaMlStXMnfuXJYuXUpmZibbt2/nxRdfpG3btgwcOJDz588DkJmZyY8//kiXLl3w9PRk2LBhODqWnnMLCwsxm81avfb29jg4OLBkyRI8PDz48ssvgdK3jPv7+/P777/j7u7OY489hrOzM6NGjQKgcePGeHl5cfLkSQCSk5PZu3evtj+UJjq5ubkAJCQk3PaYtm3bRkpKCsuXL9e26d27N5s3b9aWbxVnnz59aNWqFQcOHOCNN96gVq1aDBgw4K7arSJJwmEjquQ6OntHdHr7yg5FCPGAKr2lch0AXS0HlDKDqYRrGYkYelfsGI6DBw9iNptxc3PTynx8fLTBkHZ2dri4WE4RkJiYCGBR7uzsjJeXF2lpaQC8/PLLxMTEEBQURJcuXQgNDeXJJ58EYMiQIezatYu+ffvSq1cvxo4dS9OmTQHo06ePlpgABAYG8sknn5Cenk5QUBAvvfRSucdhZ2dnNZ6iTp06XL9e+j0fOHAAFxcXatX67+Xzqaee+p+Oaffu3TRo0EBLjgCLfwN3FGft2rUt4qjqHvxRKpXEXGJEX/uhyg5DCPEAeyQ4Apd2vbCr7Yrh5TBc/HpgV9sVj8B3KjyWsgtmWU9AGbPZTH5+/i33vXz5ssWywWDQLqT169dn06ZNhIeHc/ToUQYPHkxMTAwATZs2Zdu2bYSGhrJv3z769+/P/v37AZg3bx5r167VfkaOHAlASUkJBw8etIohJyfnjo8zJyeHK1csnwQqKirSkpLbHdO1a9e0HpGbudc4qyJJOGxEmUrkhW1CCJuqVbcehhfeotmEFdRt9TSG3qX/dm7WpsJj8fLyQqfT8fXXX1uUx8TEYDQay92nbdu2APz4448W5VeuXKFr164AxMfHY2dnR0hICLGxsXTs2JGoqCigdFyDs7Mzo0ePZseOHTRt2pRVq1YB0KZNGzp06KD9NGvWDCgdA7JhwwbOnj2rfV5OTg6xsbF3dJxlY0jKPqfMunXr0Ol0d3RMnp6eFBUVkZycbFW/+s/tsXuNsyqShMNGdDrkhW1CiBqjSZMmBAYGsmXLFiZNmsSWLVuYPXs2J06coH79+pjNZoqLiy32ef755/H19WXFihUUFBQAcOHCBTIyMhg9ejQAp06dIjo6GoC6devSo0cPmjdvDsD+/fvZu3cvUNqD8PTTT2vrbmbkyJEUFhYSFBTEokWLWLlyJePGjaN3795Aac/CjWM/ypSUlADg7++Pv78/S5cuZebMmXz77bdMmTIFnU5HrVq17uiYhgwZgrOzM1OnTuX48eMYjUb27NkDwC+//EJOTs5t4yzv+6zqJOGwAWU2g06PTl7YJoSoQSIiIhg0aBC7du3i888/x8nJiXfeeYfo6Gh+/fVXEhIS2LBhg3ZBt7OzY+nSpfj4+DBkyBAiIiKYN28eK1as4NFHH7Wod+zYscyfP5+TJ08SEREBlPYGjBo1ivfff5+5c+cCEBYWdssYe/bsSWRkJK6urixdupSdO3cSERFBvXr1SE5OZufOnWRmZrJ69WpycnKIiYnh8OHDJCUlaUnBvHnzCAgIIDo6mvnz5/PEE09oT8rcyTE1btyYr776CkdHRwIDAxk+fDiNGjXi8ccf5+rVqzg4ONwyzsTEROLj47l8+TLz5s2zun1TVemUunF4swA4d+4cPXr0YNeuXTRp0uR/2rfw7BHUdSP62i44Nrx1pi2EqBmOHDlCq1atKjsMUYPd7v/gvVz37pT0cNiAum7ETgaMCiGEEJpKfZ5m+fLlfPbZZ1blbm5uJCUlWZSlpKSwY8cOGjVqRMuWLXnmmWduWu/hw4dZsGABjRs3Jjc3l4kTJ+Lh4XHf478pHehl/IYQQgihqbSEQylFfHw8YWFhGAwGdDodUDoRzI3PcSuliIyM5MyZM8yePZvatWvfst4zZ84wfPhwli1bRps2bfj5558ZNmwY3377rdVzzrais9PLgFEhhBDiBpWWcBw9epSZM2dqc8+X+f777xk0aJC2/Omnn3Lo0CFWrlyJvf3tJ9GKjIzk0UcfpU2b0sfCOnbsiMlkYvXq1fztb3+7vwdxEzrnuujsqvYUs0IIIURFqrQxHC1btrRKNnJycjhx4oQ2a9vevXtZs2YNn3322R0lG4WFhezatYvWrVtblLdu3Zrvvvvu/gV/G/rarhX2WUIIIUR1UKXmRI2Pj6d79+7abGxz5szBz8+P77//nrS0NPLz8wkODtaeQ/6zw4cPYzQaqV+/vkV5gwYNiI2NxWg04uBg+ahqbm6u1YxvFy9evOtj0NnVQi8vbBNCCCEsVKmEIy4ujuHDS19UdPbsWQ4fPkzfvn0JCQnhrbfeYvbs2YwfPx57e3t69uxptX/Zs8g3jgGB0nnwTSYTV69exd3d3WLd119/zYIFC+7bMdg51cHOUcZvCCEsKaW0sWpCVKSqMvtFlUk4rl69yrFjx7TbKSdOnACgb9++2ktwxo8fT3R0NIsXLy434Sjj7OxssVw2yUx5L7l5/fXXCQwMtCi7ePEiISEhd3UcDg83uqv9hBAPrlq1alFSUnJHt4aFuN9KSkqqxEveKj+C/9i5cyfPPfecxcttwDJ5qFOnDu3btyc1NbXcOsoeff3zLZJr166h1+utej4AXF1dcXWVMRdCCNtxcnIiPz+fevXqVXYoogbKy8vDyanye96rzMRfcXFxvPDCC9ryI488AmD1Rj53d/eb/tJ6enri4OBgNc3rpUuX8PX1tXrlsBBCVASDwUBWVhYFBQVVpntbPPiUUhQUFHD58mUMBkNlh1M1ejhyc3M5cuSIdjsFwM/PD4PBQGpqKgEBAVr5lStX6NKlS7n1uLq60rNnT6s38B05coQhQ4bYJnghhLgNJycnPDw8uHjxYrV74Zao3hwdHfHw8KgSPRxVIuHYvXu3xe0UKL3n+fe//53p06fz1ltv8fDDD3Pp0iUOHz5MeHg4AEajkeHDh9O9e3dtsOno0aMZOHAgZ86c4bHHHiMpKQlHR0eCg4Mr5diEEALgoYce4qGH5JUHouaqEglHbGxsuT0QL774IiaTiWnTpuHj48O5c+dYunQpjRqVDswsKSnh/PnzZGVlafs88cQTLFq0iFmzZuHp6Ulubi4rV660ehxWCCGEEBVH3hZbjop4a54QQghRVcjbYoUQQgjxQJCEQwghhBA2JwmHEEIIIWyuSgwarWpMJhNwb+9UEUIIIaqLsutd2fXPFiThKEfZUy93O725EEIIUR2dPn2apk2b2qRueUqlHEVFRaSnp2MwGNDr9ZUdDvDf97usXbuWhg0bVpu6baU6xiysSTtWf9KGD4bz58/z2muvsWPHDpo3b26Tz5AejnI4OTnRoUOHyg6jXA0bNrTZI0u2rNtWqmPMwpq0Y/UnbfhgsOWcVTJoVAghhBA2JwmHEEIIIWxOEg4hhBBC2JwkHNWEq6sroaGhuLq6Vqu6baU6xiysSTtWf9KGD4aKaEd5SkUIIYQQNic9HEIIIYSwOUk4hBBCCGFzknAIIYQQwuZk4q9KVFBQQGRkJLGxsZhMJjp37szkyZNp0KCBts2+fftYvXo1jRs3xmg08v777+Pi4oLRaGTbtm1s3LiRp59+mtDQ0AqruyK89tprJCUlacvvv/8+I0aMqPJx10RKKeLi4li4cCGLFy+2mvxp69atbN++HQ8PDxwcHJg4caLF5EJms5m5c+dy/vx5HBwc8PX1ZfDgwQD8/vvvrF+/npiYGP75z3/KxFI2dLt2zM/Pp1u3buTm5mplGzdupE2bNtryypUrSU1Nxc3NDXd3d8aMGYNOpyMnJ4eNGzeyadMmZsyYQadOnSrsuGqSeznv38hm7ahEpZk8ebKaMWOG2rZtm/roo49Uy5YtVf/+/VVxcbFSSqnU1FTVsWNH9fvvvyullIqJiVFDhw5VZrNZlZSUqHPnzik/Pz81f/78Cq3b1lJSUtSECRPUsmXLtJ+8vLwqH3dNtX37dvX2228rLy8vdfbsWYt1O3bsUF27dlX5+flKKaW+/PJLNWnSJIttZsyYod5++21t+bXXXlObNm1SSimVl5en1qxZU27d4v66VTsqpdTixYtVZGSk9ju5YcMGi/XLly9X/fr1UyUlJUqp0nNQ2e/htWvX1O7du5WXl5f66aefbH8wNdS9nPfL2LIdJeGoJNnZ2WrZsmUWZXPmzLFoyFdffVWFhYVp641Go/L19VXbt2/Xyv76179aXVxtWXdFeOedd7QE48+qctw12Z49e6wuVMXFxerZZ59Vn376qVZ28eJF5eXlpdLS0pRSSh09elS1bNlS/fDDD9o2W7ZsUf7+/qqoqEgppdT+/fsl4agg5bWjUqUXmht/7/4sOztbtW3bVq1Zs0YrS05OVj4+PurixYtKKaXOnDkjCYcN3Y/zvq3bUcZwVBKdTsfQoUMtygICAgC4evUqZ86c4eDBg7Ru3Vpbb29vT8uWLfnuu++0Mjs76ya0Zd22lp6eTlxcHOPGjWPt2rUYjUZtXVWOu6ZzdHS0KktJSeHixYsW7eXh4YHBYNDaa/v27ZjNZottWrduzdWrV0lISACkPStSee0IsG7dOvbv38/EiRPZtWuX1fpdu3ZRUFBgcXvFx8cHk8nEjh07gNLzkrCd+3Het3U7ym9yJalXr57VS3JKSkrQ6/W0a9eO1NRUAOrXr2+xTYMGDfj111/LrTMrK4uAgADGjh3Lli1bKCoquu91DxkyhOjoaIu676djx47RuXNn0tPTmTFjBgMHDuTUqVMAVTpuYe1O2uuXX35Bp9Ph5uamrTcYDAAcPny43Hrj4+Px8fFh5syZJCYm2iBy8WdZWVm0atWK+Ph4Ro8ezfjx48nPz9fW//LLL0Dpea2Mk5MTdevWvWk7Hjp0CG9vbz744AN27txp2wOoAe7HNcXW7SiDRquQhIQEXn31VQwGA9nZ2QAWJ2KAOnXqaOv+7Oeff+aZZ55h6tSp6PX6Cqv7fhowYAADBgzAZDKxfv16Zs+ezZtvvsn27durdNzC2q3a6/Lly9o2rq6uFm1Tp04dAHJycqzqNBqNxMfHs2TJErp27WqjyMWfTZo0CYC8vDzmzJnD2rVr0ev1fPHFF8B/2/rGCxWUtmV57aiUYuvWrXz88ccMGDDAxtHXXP/red/W7SgJRxXxxx9/EB8fT1RUlEW5s7OzxbLJZMLe3t5q/+joaE6fPk1ERESF1m0rer2e4OBg6tWrx/jx4y0y56oct7B2u/ZycnKyWg9Qq5bl6amoqIhJkyYREhJChw4dbBStuBUXFxfCw8NRSvHNN98wefJkrUcKym/LP7ej2WwmIiKCzp07a13+4v67l/O+rdpRbqlUEbNmzWL69Olad5eHhweAxSNoANeuXbPqEktMTCQiIoIePXpUeN221rt3b1q0aMHZs2erVdzizv6feXh4kJeXZ7UerLt+w8PDOXnypMX9ZVE5wsLCADh37hzwv51TvvzyS3744Qf8/f0rINKa627O+7ZuR0k4qoB//OMfdO/eHT8/P62sVatWAFrXc5nMzEzatm1rUebv70/79u0ZN26c1fa2rLuiNGvWDA8Pj2oXd013J+3VqlUrCgoKLMYDXLp0CcCqTUeMGMHp06eZMWOG7YIWd6RevXq4ublpF6jy2jo/P59r165ZtePgwYMpKSnh3XffxWw2V1jMNcndnvdt3Y6ScFSy6Oho3NzcLLqkcnJyaNasGX5+fiQnJ2vlRqOR//u//6N3794Wdej1eiIjI1FKMWHCBK1L2pZ1V5SSkhJycnLo0aMHnp6e1SZuAZ07d8bd3d2ivS5cuMAff/zBCy+8AEBgYCBQ+kRLmSNHjmAwGOjYsaNFfS1atODDDz9k48aNREdHV8ARiJs5e/Ysbdu2pVGjRgD06dMHR0dHi7bOyMjA0dGRbt26Wezr7u7OF198QWJiIvPnz6/QuGuCeznv27odJeGoRNHR0SQkJODh4UFCQgJ79uzh22+/5aOPPkKv1zN+/Hj279+vdW9t3bqVJ598kp49e2p1mEwmTCYTBoOBuXPnkpKSwieffGLTum2luLiY0NBQvvvuO5RSFBYW8umnnxIaGqrNhFcV4xaliSFgkdjp9XrGjRtHfHw8169fB0pnpnzllVfw9vYGwNPTk379+mmP3Cml2Lx5M++++672iGbZX09ms5nAwEAGDhzIjBkzOHDgQEUdXo1RXjsePXqU0NBQ7fu+cOECc+fO5eOPP9a2cXV1ZcSIEVo7Qmlbjxw5End3d8CyHZ9++mnCwsJYsmQJ//rXv2x9WDXGvZ73bd2O8nr6SrJp0yamTJlCeV//pEmTGD58OFA6T8G2bdt47LHHuH79OhMmTKBOnTrk5eURExPD7Nmz8fLyYvLkyTRv3pzBgwdz/vz5m37u/ah70KBBhISE4OXldV+/E5PJxIQJE9izZw8GgwE/Pz9CQ0N5/PHHLbaranHXdImJiaxZs4adO3cycOBAgoKCLJ71X716NSkpKXh4eODk5MTYsWMtBqAVFxczc+ZMbbldu3b0798fKP3ratGiRcTFxTF06FBef/11Dhw4wLvvvoubmxvjxo2jX79+2pMt4u7drB0vXLjAmDFjOH78OH/5y1/o1KkToaGh1K1b12J/s9nMvHnzuHDhAi4uLjRu3Fg71/z2229ERUWxbt06+vTpw6hRo8jLy2Pw4ME4OjoSFhZGYGAgDz/8cGUc+gPhXq8pZWzZjpJwCCGEEMLm5JaKEEIIIWxOEg4hhBBC2JwkHEIIIYSwOUk4hBBCCGFzknAIIYQQwuYk4RBCCCGEzUnCIYQQQgibk7fFCiEeSAcOHGDNmjVcuXKF5cuXV3Y4QtR40sMhhLipuLg4li1bpi3Hx8fz1VdfVWJEd6aoqIjMzEwSEhIwGo2VHY4QAkk4hBC3cPDgQXx9fbXl1NRUnnzyyUqM6M44OTnx/PPP4+npWdmhCCH+QxIOIcRNHT58GB8fH2354MGDFu9JqepufGeLEKJyScIhhCiX2WymqKhIe7FTcXExJpMJZ2fnSo5MCFEdSfovhLCwYMECkpKS+OOPP8jLy2Po0KEA5Obmkpuby9ChQ3nvvfc4deoU33zzDdevXycjI4NGjRoRHx8PwJUrV/jss884e/YsV69exd7engkTJvDss89SUFDApk2b2LFjB46OjkybNo2YmBh++OEHCgoKmDJlCm3atCEqKopDhw5x+vRpJk2aRN++fbl8+TKxsbGsX7+egIAAmjRpwu7du0lOTsbX15fp06fj4eFxy+PLzc0lMjKS3377jePHj+Pt7c2HH35Io0aNbP7dClGjKSGEKMf69evVunXrtOUNGzao9evXK6WUOnHihOrVq5cqLCxUSimVlpamXnrpJW3bESNGqODgYGU2m5XZbFZvvvmmat++vSopKdG26dWrl+rZs6fau3evUkopo9GoXn31VeXv76/WrFmjiouLlVJKRUZGKj8/P5Wbm6uUUio3N1d5eXmpoKAgdeLECaWUUidPnlTt27dXAQEB2n5KKTVkyBA1ZMgQbbm4uFi98sorKjY2VimlVGZmpnr22WfVyy+/rEwm0/378oQQVuSWihCiXEeOHMHb21tbPnTokDae49ixY+Tl5VFUVASAr68vvXv31rZNT0/H29sbnU6HTqejS5cu5OXlkZ2drW3ToEEDGjZsSJcuXQCwt7enU6dOXL16lZCQEBwcHADo0KEDhYWFnDx5EgAXFxcAnnnmGW1Q6OOPP05ISAinTp0iLi7upse0detW7OzsCAgIAMBgMPDiiy+SkZHBjz/+eG9fmBDiluSWihCiXMePH6dFixba8rFjx3jiiScAaN++PSaTiX79+hEaGkq/fv0YPXq0tm1UVBSNGzfW9ktJSQHg+vXr2jZ6vd7qMx0dHa3KyhKP4uJii3KdTmex3KlTJ5YsWUJaWhp9+/Yt95j27dvHuXPntNtEUHqLpXHjxmRlZZW7jxDi/pCEQwhhYcGCBfz0009kZGQwYsQIoHQA6YkTJ7Tl9957j40bNzJ79mymTp3KwoULCQ8Pp3v37gB4e3uzc+dONm/eTLt27fD19SU2Nhal1F3Hdbt9y8Zu3GrejZycHFq2bElUVNRdxyGEuDuScAghLISGhtKzZ09WrVrFrFmzAPj111+Jjo4mIiLCYtvFixeTmppKREQEY8aMYf369fj6+jJt2jTS0tJYtWoVbm5ubN682eZx5+bmAtCkSZObbuPi4sK+ffvIysrCYDBo5UopTpw4ofXgCCHuPxnDIYSwcvDgQdq2bastp6enW0wAFhcXR0ZGBgDt2rVjzZo1ODg4kJyczNGjR9mwYQNBQUG4ubnZLMb8/HyL5fT0dHQ6HT169LjpPv7+/uTn5xMaGsrp06eB0h6RL774wqo+IcT9JQmHEMLKn2cYPXTokMWyUorw8HBycnKA0rEZdnZ2tG/fntq1awOQlpYGQEFBAYmJiUDplONnzpzBbDaTmZlJdna2xa2SzMxMAC5fvqyVlQ00vXHAKZQmPWXjLi5dukRUVBTDhg3TBpIqpcjMzCQrKwuz2QzAK6+8gqenJwcOHCAgIICuXbvy1FNP8dtvv1WLGVSFqM7klooQwsqfby+cPn2a5s2bW2yTlpZG9+7dadGiBTqdjlmzZuHn5wfAuHHjiIqKYvjw4bRp04Zu3bqRkJDAqlWrCA4Opm/fvloPw0svvcSiRYuIiIggKSkJgP79+/PBBx9w7NgxVq1aBcCUKVO4cuUKISEhQOnTK5MnT6agoIC8vDwGDx7Mm2++CaANaL3xM1asWIGHhwerV69m9uzZ/Pvf/6agoIAXXniBKVOm2Oy7FEKU0ql7GcUlhBCVoEWLFoSGhjJ27NjKDkUIcYfklooQolqRv5GEqJ4k4RBCVCtl4zxk3gwhqhdJOIQQ1cbGjRu1Sb2io6MZNGhQJUckhLhTMoZDCCGEEDYnPRxCCCGEsDlJOIQQQghhc5JwCCGEEMLmJOEQQgghhM1JwiGEEEIIm/t/k9X0nlLe3ZcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "#plt.rcParams.update({'font.size': 10})\n",
    "\n",
    "fig=plt.figure(figsize=(8,5))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "#plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "#plt.axvline(x=37081, color='purple', linestyle=':', label=\"full-in-domain-data\")\n",
    "#plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (cross)\")\n",
    "#plt.axvspan(10000, 37081, alpha=0.1, color='purple', label=\"in-domain training\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.86, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (cross)\")\n",
    "\n",
    "\n",
    "# bert-base\n",
    "indices = [0, 20000, 30000, 50000, 100000 , 150000, 200000]\n",
    "mlama_en_performances = []\n",
    "mlama_fi_performances = []\n",
    "mlama_et_performances = []\n",
    "\n",
    "xlbel_en_performances = []\n",
    "xlbel_de_performances = []\n",
    "xlbel_th_performances = []\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#cross_performances = [77.69, 78.17, 78.26, 78.46, 78.62, 78.68, 78.80, 79.04] + [77.30, 78.24, 78.46, 78.21, 78.52, 77.99, 78.66, 79.31] + [77.59, 78.13, 78.11, 77.95, 78.41, 78.18, 78.30, 79.24]\n",
    "\n",
    "model = len(mlama_en_performances)*3*[\"mLAMA\"] + len(xlbel_en_performances)*[\"\"] \n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances + cross_performances, model]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#iteration', 1: \"performance\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF, ax=ax1, #lw=3, \n",
    "             markersize=10, legend=True, hue=\"legend\",  style='legend', markers=True,\n",
    "             hue_order=['bi-encoder', 'cross-encoder'], \n",
    "             #markers={'bi-encoder': 'x', 'cross-encoder': 'o'}, \n",
    "             palette={'bi-encoder': sns.color_palette()[0], 'cross-encoder': sns.color_palette()[1]}\n",
    "            )\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#fig._legend.set_title(None)\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks=[20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "ax1.set_xticklabels([\"20k\",\"20k\",\"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "\n",
    "#plt.legend()\n",
    "#plt.legend(title=None, loc='upper left', labels=['Hell Yeh', 'Nah Bruh'])\n",
    "\n",
    "\n",
    "#plt.legend(loc='best', bbox_to_anchor=(0.5, 0.0, 0.5, 0.5))\n",
    "\n",
    "# fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                  \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#            ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 473,
   "id": "da29c352",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_num_sample_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "id": "0a063043",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(8,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (bi)\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.36, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (bi)\")\n",
    "\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "indices = [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081] * 3\n",
    "bi_performances = [76.73, 78.14, 78.50, 78.65, 78.40, 79.60, 79.07, 78.96] +[76.96, 77.99, 78.36, 78.51, 78.24, 78.53, 79.36, 78.92]+[76.58, 77.98, 77.88, 78.94, 78.79, 79.94, 79.47, 78.64]\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#bi_performances = [74.87, 75.74, 76.61, 76.89, 77.51, 77.85, 77.86, 78.52]  + [74.13, 76.32, 76.35, 76.95, 77.59, 78.96, 78.38, 78.66]  + [74.59, 76.12, 76.68, 76.74, 77.19, 77.57, 77.52, 78.44]\n",
    "\n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#sample', 1: \"Spearman's rho\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF,  marker='o',ax=ax1, lw=2, \n",
    "             markersize=8, legend=True, color=\"green\")\n",
    "#plt.legend()\n",
    "\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks= [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081])\n",
    "ax1.set_xticklabels([\"10k\",\"20k\",\"30k\",\"full\",\"+10k\",\"+30k\",\"+50k\",\"+100k\"])\n",
    "\n",
    "\n",
    "#fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                 \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#           ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "355e2422",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_word_freq_ticks_TNR_flat.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c1fd12ce",
   "metadata": {},
   "source": [
    "## optimal cycle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "596fbb33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhsAAAHwCAYAAAAPTK1hAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAADsh0lEQVR4nOzdd3zU9f3A8dftlVwuO5CEGfYIIEPABYiIWBEHVhGtddQ96m4drdbZ1tFitdXa+kOrCFalOFERZO8dwiZ753LJ7fve9/fHJZccGWRdLoHP8/HI4+6+83Nfjvu+7zPeH4UsyzKCIAiCIAhhoox0AQRBEARBOL2JYEMQBEEQhLASwYYgCIIgCGElgg1BEARBEMJKHekCCEJ34HK52Lt3L4mJiahUqkgXRxAEoUeQJInS0lJGjhyJXq9vdjsRbAgCsHfvXhYsWBDpYgiCIPRIH3zwAePHj292vQg2BAFITEwEAv9hUlJSIlwaQRCEnqGoqIgFCxYEv0ObI4INQYBg00lKSgppaWkRLo0gCEL4Od0+/rvqEF+uP0613UO0ScslU/pxxbRBGHRtCw9O1fwsgg1BEARBOMM43T4een0NReV2PD4/ADa7h/+uOsz63YX86b7z2hxwtESMRhEEQRCEM8x/Vx0KCTTqeHx+isrt/HfVoU49n6jZEARBEE4Lndks0F1IfhmvT8Lr8+P1+fF4Gzz3SXi9oc89tdsG10kn7VP7fO2ufHxS07OVeHx+vlp/nAUXD+u099Ezr74gCIIgNBCOZgFJ8uOpvUH7JD+eBjfzhjd2r0/C4/UHg4LgPnXPm9ynYRAg4aldH3xee0zJH5npy2wOT6ceTwQbgiAIQo8k+WVqHB5sdg+frDpEQVlNo1/rHp+fvJIaHvnrT6QnR4fc2BsHCw1v9n78EbrRn0yrVqLRqNColYHnahVajRJN3fPaR42mwfrafQKvG+/z1n9343T7mj2n2ajt1Pcggg1BEAQh4mRZxuHyYbN7sNndtY+hf1U1octrnB5aM2+5X5Y5XmjjeKGtTWVSKmj6hq2qu7Grapcr0WpCn2vVStTqwDaBfRrc/E8KHBruU/868FytUqBQKNp5VZtXWFbDf1cdbtRnAwLBzewp/Tr1fCLYEARBEDqVLMu4PdJJwULTAUTD5e1pMjAZNJhNWgrL7Kfc9qEFZzUODNTNBw4qZXhu9N3BFdMGsX53YaNOolq1kpR4E1dMG9Sp5xPBhiAIQjfVXTo8en0NAoea1gUPTf1iPhWDTkW0SYfZpG3ir/HyaKMWtSowqHLBU19hszffzyDGpOX8cSKHTh2DTs2f7juP/646xFfrj2NzeDAbtcwO0+dLBBuCIAjdULjyIEiSH5uj5RqGhn/VdjdOt9Tm82jUSmKaCRJCgoeo+sBBq2n/vESXTOnXpc0CpwODTs2Ci4d16qiT5ohgQxAEoRtqTR6Eay8ait3lbVDj0HxtQ1Xtc7vT2+ayqJSKFmsYmlqu06q6tAmiq5sFhLYRwYYgCEI3Icsy1Q4v1moXy3862mxThMfnZ8nKg3z83UHa2s1BoYBo46mbKBouN+rV3b7vQlc3CwhtI66+IAhCGPn9MtUOD9ZqN9ZqN5U17trnLqw1biqr3cF1VTXuVneSlAFZru8g2drgwWTQoFJ278ChvbqyWUBoGxFsCIIgtJHkl7HZ64MEa03j55XVrkAAYfe0KV+DSa/GEq2jqNzRYuARbdTwf7+7ONhBUhDayuV1sfzASr45vIYaTw1R2ihmZZzHZUNnotfoO/VcItgQBEEg0HGyyu5pEDS4aoOGk4KJajc2u7tNzRdRBg2WaF3gLyrwGButb7TMEqULdpL84OusFjs8zpnaXwQaQru5vC5++93LFNWU4fUH+vFUe2r4/MBKNuXt4LkLH+nUgEMEG4IgdJmuHsrpk/xUndRUEVoL4Qous9lblyCqTrRRWxs0NAgWap/HmvXBZTFROjTqtgcFosOjEC5eyctHe5ZTWFOKzx+aRdTr91JUU8byAyuZP+pnnXZOEWwIgtAlOmsop9cXCCAaNlWc3IxRF1xUt2F+B4UCYqK0DWoZmqh5qA0uYqJ0Ya9VEB0ehbbw+DxY3dVUuWxUuWxYXdW1jzaqXNVUueufO7zOFo/l9Xv59sgaEWwIgtDztDSUs7DczuKvsrhgXFogWLA1qHU4KZioacPQTaUCzKYGtQ51NQ/RjQOKGJMWVTdrlhAdHs9sLp+7NniobjJosNYGFlWuapw+V6uPq1IokeSWk65Vu0+dkbUtRLAhCEKX+HL98WaHcnp9fv7301H+99PRUx5HqVQQY9Keuv9DtA6zSXfajrwQeiaX14W1rubBHVoLUVVXG+EOBBJun7vVx1UpVVh0ZmL00cToA48WvRlL7fMYXf1zk9bIrZ89SrWnptnjRetMnfF2g0SwIQhC2MiyzJG8KjbvL2oxlXSdAakxjWsfovXENgggoo1alCKAEJrQlaMr6siyjNPnqq1pqAqthagNHKoa1EC4pdY37WmU6mDgEKM3Y9E1FUjUBhAaY5tyoczKOI/PD6wMdg4NPa+Giwae1+pjtYYINgRB6FRur8SuQ6Vs3lfElv3FVNhaV70bY9Ly+q8vCG/hhNNWZ46ukGUZh9cZrHUINle4m66F8Eqtb9rTqjQnBQ71wUOwBsJgxqIzY9Dow5ZM7bKhM9mUtyPkekEg0EiJSuCyoTM79Xwi2BAEocMqbC627C9i875idh4qxeOtn0sjPkbPhOEpOFxeNuwpxCvmrhDCYPmBlY1unFA/uuLzAyuZM3g6VneDQKFhB8q6fhC1608epdESnUobUssQozdjqQ0c6gOJQE2EXq3rFtlY9Ro9z134CMsPrOTbI2uodtuJ1pm4aKDIsyEIQjchyzJH86vYvL+YzfuLOJxrDVmfkRbDxOEpTBiRwsDUGBQKBU63j+MFNjGUU+gUsizj9LqweWqodtfwxcEfmmwSgEDA8cn+L/lk/5etPr5erQsGCDH66JD+EJaTmjbC1UQTbnqNnvmjftapo06aI4INQRBaxeOV2H24rLZ5pIiyqvrmEa1aSebgxECAMTyZ+BhDo/3FUE6hObIs45Y8VLsDgYPNbQ8899Rgq11W7baf9LrmlCMqTmbQ6INBg0UfE1oLoTcTo6uvhdCptWF6t2cm8b9b6PYcDgevvPIKX3/9NZIkMXXqVB577DESEhKC26xbt47FixeTmpqKx+PhkUceITo6OoKlPj1U2lxsySpm874idh4qxe2pbx6JM+uYMDyFicNTGD0oAb321F8nYijnmcEreal22wOBgacugKgPGupqIxq+bku/hzoGtZ5onYloXRTHK/OQZKnZbaO1Ufxz3h878rZOO36PRMWWPKp2FuJ3+lAa1MSM6UXchDSUWlWnnksEG0K39+yzz2I0GvnNb37D9u3b+eCDDzhy5AhLlixBq9WyY8cOHnjgAT7//HN69erFZ599xl133cV7773XLdpGexJZljleaGPzviI27y/iYI41ZP2A1EDzyMQRyQxMtYhRIWEWidEVJ5P8EjUeezPBg732eXVIEOFqw5DNOhqVBrMuCrM2imhdVDCIMOuiiK5dZq5dFq2LIlprQqPSBPf/eM//WhxdMSujc0dX9HR+j0TuB7vwWl3IUqCGyO/0Yd2cj/1gOekLMjs14BDBhtCtVVRUkJGRwc033wzAJZdcQlRUFG+++SY7duxg0qRJPP/880yePJlevXoBMGfOHJ5++mm+/vprZs+eHcni9wheX4PmkaxiSivrswtq1EoyByUycXgyE4ankGBp3DwihEc45q7wy34cHmdIzUKzTRbuGmyeGuweR5vLrlIog0FBfbDQcvCgU2k79OPgsqEz2XZiNxmFCUyoHojRr8OhdLMl+giHe5V1+uiK7k72y8g+Cb/Xj+wL/PnrHr0Stj1FeCqdnDzJjyz58VpdVGzJI2Fq304rjwg2hG5NoVCwcOHCkGWzZs3izTffxGq1kpOTw+7du7nooouC6zUaDUOHDmX58uUi2GiGtdrN1qwiNu8vZkd2Ca4GzSOWaB0ThiUzcUQKYwYlohd9KSKiNaMrfjb0wvqmiLpAwRNa6xASRHjsyG2ZAAZQoCBKZ6qtcTA1GUSY62obamsmwjlkszlaWcPtJbPwVDtR+gPnNvn1nFc9nAtVBrSy5hRHCC9ZlpG9oTd92SfVP/fWLZdCt/GetH2j4EE6aZvA8zbNFHhyWSU/tp1FItgQzhyxsbGNlvl8PlQqFePGjWPdunUAxMXFhWyTkJDA3r17mzymzWbDZrOFLCsqKuqkEndPsixzoqi6QfNIZcikY/17m2ubR1LISBPNI5Hm9nn46tCqTh1dUcekMdQ3RQSbLRrUOtQGEXW1DiaNEaWye6Vxb0rFljykKk8w0Kij9CuQqjyNfqnLsowsybU3dCn0Zu2VGtUGBJY3EQzUPfc2sbzB9rLU/pt/uyhAoVaiVCtRqFUoNHXPA3/OnKoWd5faMC1Aa4hgQ+hx1qxZw1VXXUViYiLl5eUAWCyWkG1MJlNw3cnee+89Fi1aFO5ihlVrZk/1+iT2HClny74iNmcVU1JRXx2uVikZPSghOHokKdYYqbdyxqrx2CmuKaO4ppSi2r/imjKKakqodLZ8I6ijU+swa08KFFqodYjSmlArO7fjXyTJkh9fjQdfjQfrtoJg34OmtqvcmEv13uLawCAQDHS1uht9w5u+UqMKPg+u0zQIEhpur6nbRnXK4yhUihZrl468sRG/s/lcIipD59YEiWBD6FGqqqpYuXIl7777bshygyG0L4EkSWg0Tf9nufHGG5k3b17IsqKiIhYsWNC5hQ2TlmZPXburgMvOHcDOQ6XsyC7B6W7QPBKlY/ywZCaOSGbM4CQx1DTMZFmmymULBhKBYKI+qKjxND/RlUqpwu/3I9P8r+HTfXSF3ysFAolqd/1jtQdfTf2jZG/Dr28ZfNWhqcIVKkWDm3yDm3VILYAq+FypUYYGBg1u8MqWgoe6v27UYT1mTC+sm/ObDNAUKiXmMSmdej7xbSP0KM8//zy///3vg80mycnJAI2aRex2e6OmlTpmsxmz2RzegoZRS7On5pXU8LdPdgeX9etlZsLwQP+Lwemxonmkk/n9fsqclRRVlwRrJQKPpRTby1qcSEun0pISlUhyVCLJUQmkRCUFHqOTSDDEsmzfF6fl6ApZlvG7pZCgIeSxNrjwu1qRwVMBKpMWdZQWd4m9xX4KSr2aPjeMCQkeFGfw/4e4CWnYD5aHjEaBQKChseiJm5DWqecTwYbQY7z99ttMnz6dzMzM4LJhwwL5GsrKykK2LSkpYcyYMV1ZvC7T0uypAGqVgpsvG8mE4Skkx4nmkY7ySF5K7GX1TR7VpRTbA48ljnIkf/O5HaK0ptqAIoHkqERSGvzF6M0t/tLt6rkrOoMsy0gOb23TRoPgoS6YqK2hkL2nbsJQqBSoorSoo3Woo7Soo3Sooxs8RutQm7TBgKFs3YkWf6nHjO2FxtwzM32Gg1KrIn1BJhVb8rDtLEJyelEZNJjHpIg8G8KZa+nSpVgsFmbNmhVcVlFRQb9+/cjMzGTr1q1cf/31AHg8Ho4cOcKdd94ZqeKGVfUpZk+V/DKXnjOgi0pzenB4nU30nwg8VjisLTZnxBpi6mslagOJutqKKG37p+nu6rkrTkX2y/jsTTdn1AUVkt3Tqo6QCo2yPoho+FgXTERpURk1bWp26Opf6qcDnyyzt9rF1uIqHHYPRpOW8dUWpsgynZ0/VQQbQre3dOlS1qxZw9VXX82aNWuQZZnKykpWr17Nq6++yv3338/999+PzWbDbDazYsUKxo4dy4UXXhjpoodFtEnb4nTtZqNIs3wyWZapdtc06j9R1/Rhc9c0u69SoSTJGE9KdCLJpsTAY1QiyaZAbUU401p31dwVfp8/0Aei2oP3pOaMukfJ7qGFmCtIqVeH1kA0USOh1Ko6vf9CV/9S7+k8bh//fH0tleUOfLU1pQ67h/WrjpC1u5Cb7zsHbSf26xLBhtCtffLJJzz55JPIssy3334bsu7RRx8FYMqUKfzud7/j8ccfp0+fPni9Xt54441IFLdLXDKlH5+sOixmTz2JX/ZT4bQGmjkadMSse+70NT/VvUalIdmUEKyVCD5GJ5JgjIvYCI7OSCctuX1INR68tTUSUo0bb4MOl1KNG6mFUQkNqUya0GaMk2smorQoNZG7qXflL/XuTpblQG2Uz48k+ZEkGSn43M+mNceoKLMjnVQT5fP5qSx3sH7VES64eEinlUchtzXDiyCchvLy8pgxYwbff/89aWndu7rV6fZx+4vfUWEL7XxYN3vqn+47r9uONOlo+m2f5KPUUVHfEbO6hCJ7GcXVpZTYy/C2MC24UWMI7YgZlURK7aPFYEap6F65JJpKJw31zQJp140GSW7UnOGtdiM1qJHwe5rvUxKkVIQGDsFmjbpAQhvoH6HqXteooaZ+qQOo1Upi442d+ktd9svBm7bkq38evLH7am/uwecNHk+66devl0OXNdy+wXZ15/CfdByf76TzSv5W1UQ1x2jS8tAzF51yu9Z+d3bPbyRBEJpl0KlJiY+iwubGoFPh8kg9YvbU1qbfdvnclNSO6Di5/0SZo6LFDJgxejMppgSSoxND+k+kRCUSpTV1q6GHzakbrVG+9niz6aQ95Q6OLtrYqpuJQq1s3LEyGFgElrW1f0R3IcsybpcPp8PD2u8ON/tLvazUzuK/b6R3muWkm3wLAUELN31/B7JzdiWFUoFKpUClUqJSK1HXPqpUSspKmm86BHA6Wu4b1lbd81tJEIRmlVc5yTpejlql5N0nZxHVycl3wqWl9Nv51UU88NUzSLKE1WVr5giB1NmJxrhGTR3JpkCHTEMXd5psLVmW8bt8+OweJIcXye7F5/Ag2b1IDg8+uzew3BFY36pskzIodaqQoKFxh0sdSl3n94/obLIs43FLOB0enA5v4NHuxen04LB7Gy+ve+30Irfixi/7ZfJPWMk/Ye20MtfdtFUqRfC5um6ZWomy7iZfd6NvuH2Dm75SpUCtVqFSN9hepQy8VqsabR/yWn3S9g3KoFQpWxzq/qenvsXRQt8vQyf3/RLBhiD0MD/tLECWYfywpB4TaAB8ffjHZtNv+2WZcmclAGqlmiRTfIOAor7JI9EUHzLTZyTJsozk9CHVBhD1gYQHX21AITlqnzu8bZqrQqlVtar5Y+A9kzvyFjqdLMv4vH4cdg9Opxen3dMgUPDisHtwObw4GgYPtY/+dqbz1urUGE0arBXOU2578eUjmgwSmrpphy4LvckrlS1n5+wJxk/py/pVR0KanOqo1UrGT+m8eVFABBuC0OOs2ZEHwHlju3ffEoCSmjI25m1nQ+52ak4xe6gCWHTpH4g3xEZsLg7ZLyM5vfXBQ0jNQ11QUf+8LW3iSp0qkIDKqEFl1AY6Wxo1qEx1zwPNGSqjBqVG1eXppE/m80qBAKEuILCfFCDUBhQnBxBSO9OAa7QqDEYNRqMWvVGD0aTFYNRgMDbxaKp/rartR3KqX+pGk5aJ5/ZvV9lOR1OmDSRrd2GzfVymTBvYqecTwYYg9CAFZTUcyrVi0KmYMDw50sVpUnFNKRtyt7MxdztHK3NC1mn9as6pHsbZNYODU4BvjDrI2ugs9AY9iab4Ti+P7JeDTRQ+e8Oah9rgocFzydnGAEKvrg8YjBrUpvpAQmXU1r82alCq2xZARY9KpmJTHqomfkFLskzMqKRWHUfy+YMBgsNRGxicHDg0qH2oCyK8relY2gSVWonRqMHQTLDQKIgwaTEYNKg7OIqlq3+p93RanZqb7zuH9auOsHX9CZwODwajlvFT+jJl2sBOHfYKItgQhB7lpx35AEwa2Qu9tvv89y2qLgkGGMesucHlOrWOs3qPYnL6OI4V55C2Vk2c14Sm9qvH5Ndznm04I519KTqv9b+IZckfEig0WfNQ99jKYZ11VAZ1EwFDaPBQtyycozOyqt2YJD8mpRJ1g7Z3n1/G7vez/1gFAw1qHLXBQnNBhMfdvqBBqVJgrA0I9EZtIIA4qVYhGCw0WK+JUD6Lrv6lfjrQ6tRccPGQTh3i2pzu820lCEKLZFlmdW2wcX43aEIpqC5mY22AcdyaF1yuV+sY33s0Z6ePY0zKcLS1Sa/6HTVT4ctDTejNSIOaeF8UGbZUvDZ3MFBosgNlba1Eq+bNaKCueaK+GaPB84a1EobwBhB1/H45GBw09ee0e9izIx+lX2aoSccgow6dUoHbL3PI4eaA3Y2vtJq9uwtPeS6FUhEICgz1tQ2naqowmgJBQ0/ql9DVv9SFthFXXxB6iOOFNnKLq4k2ahkzODEiZci3FbEhdzubcrdzoio/uNyg0QcDjMyU4Wib6MRZs6cUtdz0r161rKJ6SxHVW4paVxBFoM+CytR0zUNIfwiDJqwTbtUNvzw5WGgcRHhx1LiDnSdb01zjB/bWuNlb0/SEbqPOSg0NEpoIInQ69Rkz4VhX/lIX2kYEG4LQQ6yprdWYmtkbdRcmV8qrKgx28sytKgguN2j0TOidWRtgDGtylIgs+XHm23CcsLbY2bFOffBwUsBg1KA21XegDFcAIcsyXo/UTODgbTagaE/eBb0hEBQ0/DOY6pd98/l+PO4WkpSZtMy7bmxH3q4gdBkRbAhCDyDLcoNRKKlhP1duVQEb83awMXc7ebb6qnqTxsD41Ewmp49jVPLQRgGGLMt4yp04TlTiOG7FmVfVqhk+AZQGNQPumNip78XnkxrUKjRX4xC6vKkOhqei1akaBAzaRkFEo6DCqEF5ioCxqtIpOjwKpw0RbAhCD3DgeCUllU7iY/SM6B+GERu1AUZdJ8/86vrmDJPWyIS6ACNpKGpV6NeGz+7BkWPFcdyK44QVqSZ0+KE2wYixrwWPzUX1wfIWRle0PLrGL/mDuRpOFTAEaiHc7eocqVIrMZ0icDCYtBijtBhNgaaLjo6kaIro8CicTkSwIQg9QF2txrljUlvMCtgWsixzwprPxrxtbMjdTmF1SXBdlNbExNRMzk4/i5HJQ0ImIvN7pUDTSG1w4Sm1hxxXZdRg7GfB2Dfwp47SAbD6iwMtjq7YdbCEtNqaCKe9cVDhcjadEKwlSqWihRoHTZPLu0vHSNHhUTidiE+rIHRzkuRn7a5AX4mONqHIssxxax4bcrexKXcHhTX1AUa01sTEtLFMTh/H8KTBwQBDlmXcJTU4jluxn7DiyqsKSaetUCsxpJkDwUW/WLQJxkY3a8nnZ+P640huX4ujK7KzSpsvvAIMTfZzaPA6KnSdTq/uFoFDe4kOj8LpQgQbgtDN7T5chrXGTe8EExlpljbvL8syxypzAk0keTsorqm/oZt1UUxMG8vZaWMZkTQYVW2A4at2YztRhuNEoHlEOqlWQZdkCgYX+lRzo4RVsl+mqMDGsUNlHDtcRs7RimCSqJZGV5x9/oBm+znojZpOq9URBKFriWBDELq5ulEo541NC/5KP9VU7bIsc6TiBBvzAn0wSuzlwePF6KKZmDaGyenjGJY4CJUyMA+H81hVbXBRieekeSbU0dpgcGHoY0FtbNwxtLzUzvHDZRw7VMbxw+U4HaEBikIBLUzYitGk5aLLhnfkUgmC0E2JYEMQujGvT2LDntAmlJamal9zYjPjeo9kW/5uSh0VwePE6M1MShvD5PSzGJaQgQIF7uIaqjYX4DheibOgOmSiMIVGhTHdjLFfLMa+FjRxhkbNETark2OHywO1F4fKqK5yhayPiTXQf1AC/Qcl0C8jnm3rT4jRFYJwhhLBhhBWy5Ytw+FwcMMNNwBQXFzMypUrmTFjBr169Ypw6bq/rVkl2F0+BvSOIT05Gmh5qvYSexlfH/oRgFh9DJPSxnJ2+jiGJgxEsnlwnLBSvDEbR05VaBZOBeh7RQc7dep7RzfKpOmwezh+OFBrcexQGeUndQw1Rmnpn5FA/0Hx9MtIIDY+tO+GGF0hCGcuEWwIYfPOO+/wpz/9ibi4uGCwkZyczPz583nkkUe49957GTBgQIRL2b01lVvjm8NrUPhkplePanJCMzQKnjj/XgZG9cGdZ8Oxy0rOie14raE1D+oYXbDmwtjHgkof+nXgcfs4cbQi2DRSVGALyXqp1anpOzAuWHuRlBzdYqItMbpCEM5c4n+3EDYff/wxjz32GNOnTw9ZrtVqueaaa3jppZf4+9//HqHSdX8Ol5fN+4sBOLdBsOFxubi9eBZxvqhGE5qNtfdnjzEH00o7xws3hwQHSp0KQ5/aIan9LGgthpDzST4/eScqOXa4jGOHysk/URmSGVOlVpLeLzYYXPROizllYqqTidEVgnBmEsGGEDZJSUn84he/aHKdwWBg27ZtXVugHmbTviI8Xolh/eJIijUGl093ZIYEGnU0qImTojm/egSu6mpQKtD3jg7mvNCnhNY8+P0yRflVwWaRnGMVIdOKKxTQu48lEFxkJJDePxZNGJJXCYJw+hPBhhA2Go0Gq9WKxWIJWS7LMu+++y5mszkyBesh1gRneA3NrXF2zWDUNF+j4FfKpM4djjE9BmWDaehlWaasuKa25iLQ9+LkRFmJKdH0HxRP/4wE+g6MR29oPN+JIAhCW4lgQwibG2+8kWuvvZbbb7+dYcOG4fP5yMrK4v333+fAgQM8+uijkS5it2Wze9iRXYJSqWBqZmiwofa23HSh9CuIGhhIaV5V6Qz2uTh2qIxqW2h+C0ucobZTZ2DESJRZ37lvRBAEARFsCGF0wQUXUFVVxfPPP4/NZgMCv651Oh133XVXs00sAqzbXYDklxk3JAlLtC5knV8LSk8zOwKyRskXy/Zw7FAZFWWhI0ZMUVr61QYX/QcFRowIgiCEmwg2hLCaO3cus2bNYvv27ZSXlxMTE8OYMWNEE8opNDfDqyzLbDEcZbynH6ommlJ8fpmsCjt7cwI5NnR6NX0HxAeaRgYlkJgS3aPTdwuC0DOJYEMIO6VSyZQpUwAoKSnB42nhZ7lAeZWTfUfL0aiVTB4Vmoskq/QQawy7mVDVv9F+Pr9MjeTnoNPDtNlD2j1iRBAEobOJbyEhbI4ePcr06dO5+OKLg8sSExNZt24dixYtimDJurefduYjyzB+WDJGfWgHzc8PfMsk+yCUKKjy+nBJfmRZxiX5ybK7WFlejdcvc+6Fg0jrGysCDUEQugXxTSSEzXPPPYfb7Q7Js6FQKJg7dy4mk4l33303gqXrvlYHR6GkhSw/Yc3jQN4hJtUMBmBjlZNPS2x8VFTFpyU29ta48clgMGq7vMyCIAgtEcGGEDbFxcWsWrWKJ554otG6SZMm8eGHH0agVN1bQWkNh3OtGHRqxg9PDln3+YGVTKkZik7WUOD2UuGVGu0v5hgRBKE7EsGGEDZxcXFotU3/ys7OzqasrKyLS9T9rdkZqNU4e2QKugYJtErs5Ww7vovJ1YHMm/uqXY32FXOMCILQXYlgQwibjIwMFi9e3Gj5ypUrefHFF5kwYUIEStV9ybLM6u11o1BCm1BWZH/HxOoMDLKWGo2SMq9ESqoZo0mLQhGYnn3KtIHcfN85Yo4RQRC6HfGtJITNAw88wMKFC1m8eDFDhw7F6/WSnZ1NYWEh8fHxTTavnMmOFdjIK6nBbNIyZnBicLnNXcNPhzdxX/UlAGwusqFSKbnmpgnExBqaO5wgCEK3IYINIWyio6P56KOP+L//+z9WrVpFRUUFCQkJzJkzh5kzZxIVFRXpInYrdbk1pmb2Rt1gFMnXh35kTFVfTH49NWoFxR4fE8/tJwINQRB6DBFsCGGl1+u57bbbuO2220KWu91u/vrXv/LQQw9FqGTdi98vB/trNByF4vK5+S57DbdXzwRga0k1Gq2Kc2YMikg5BUEQ2kMEG0LY7N27l8cff5wTJ07g9XobrTebza0ONmRZ5ptvvuGNN97gzTffJC3tpD4NK1bw5ZdfkpycjFar5cEHH2y2c2p3dOBEBaWVThJi9AzrFxdc/sPRdQyp7EW030CNEgrdPqZOH0jUSSnMBUEQujMRbAhh8/zzz6NSqbjuuuvIyspi+PDhmEwmZFlm586dzJo1q9XH+vrrr/n88885ePBgk+tefvllvvrqK0wmE4sWLeKpp57ixRdf7My3E1Z1M7yeOzYNZe008D6/xJcHfuDG6nMB2FFmR6dXi9EmgiD0OCLYEMKmoqKCFStWoFar2bVrFwcOHOCaa64BwGq18vHHH7f6WLNnz8ZkMrFq1aqQ5R6PhxdeeIFLL70Uk8kEwNVXX815553Hddddx+jRozvvDYWJJPlZt6sACJ0LZX3OVvqUWrBIJuwKyHN7ueDiwSJplyAIPY4Y+iqETXJyMmp1IJ7NzMxk9erVwXlRLBYLe/bsadPxdLrGTQfbtm2jqKiIkSNHhpw3MTGR5cuXd6D0XWfX4TKsNW5SE00MTI0BAs1Gy7NWcp5tRGCbCjtGk5ZJ5w6IZFEFQRDaRdRsCGETExPDo48+ysiRI5k/fz4zZszgjjvu4IYbbmD37t1s2LChw+fYvn07EEgg1lBCQgL79+9vch+bzRac8r5OUVFRh8vSXvUzvKYFZ2TdUbiX2EIN8VI0DmRyXF4u/NkwdHrxX1YQhJ5HfHMJYfPoo49y6623smLFCkaPHs2VV17JN998w69+9SsAfv7zn3f4HOXl5UCgpqQhk8nUbIbS9957r9tMBOfxSmzYUwiENqEsz/qWmbZAbc1uq5Mos47xU/tFooiCIAgdJoINIWxSU1P58ssvsdvtwf4Uf/vb3/jpp58wGo1MmjSp085lMITmnJAkCY1G0+S2N954I/PmzQtZVlRUxIIFCzqtPK21NasYh8vHwLQY0pKiAThYdhRljockXwwO2c9xp4fZl4xE0yB9uSAIQk8igg0h7OoCDQC1Ws20adM67djJyYHJyk5uFrHb7Y2aVuqYzWbMZnOnlaEj6kahnDemfijvZ1nfckFtrcY+m4uYOANjJ/aJSPkEQRA6g+ggKvRow4YNA2jUZFJSUsKYMWMiUKLWc7i8bNkf6Cty7phAE0qerZCaI2X08sbilP0cdXg4/6LBqNTiv6ogCD2X+AYTerSpU6eSlJTE1q1bg8sKCwupqqri4osvjmDJTm3j3iI8Pj8jBsSTWJt6fHnWymCtxn6bi7ikKEadldbSYQRBELo9EWwIPYbP5wMC/THqqFQq7rvvPlauXBnMUrps2TKuvPJKhg8fHpFytlb9KJRArUa5o5KC7BzSPQm4ZD9HHB4uuHhwMMmXIAhCTyX6bAg9woYNG/jPf/4DwDvvvMM111wTzK1x1VVX4XQ6efjhh0lOTkav1/P73/8+ksU9paoaNzsPlqJUKpg6ujcAXxz8gfOqAgHSgWo3ib3NDBvVK5LFFARB6BQi2BB6hMmTJzN58uRm1y9cuJCFCxd2YYk6Zv3uAiS/zLihScRE6ajx2Dm4N4vJ7gtwy34OOdxc9fPRKESthiAIpwHRjCIIEbB6R90Mr4EmlG8Pr2FK5RAADta4Se5jYdCwpIiVTxAEoTOJYEMQulhppZP9x8rRqpWcPbIXHp+Hnbt3MMjdC4/sJ9vuYfrsocFsooIgCD2dCDYEoYv9tDMfWYYJw1Mw6jX8eHwjE8oCc54csrtJHRhH/0EJES6lIAhC5xHBhiB0sTU760eh+P1+Nu7axFBXGr66Wo1Lhka4hIIgCJ1LBBuC0IXyS2s4kleFUa9m/LBkNubtYGRRYDTKYbuHPkMTSesbG+FSCoIgdC4RbAhCF1qzPVCrcfbIXmjUSlbv/IkRzj74ZD8H7G6mXTwkwiUUBEHofCLYEIQuIstyg1EoaewpPkBGXjxKFBx1eOg/KoWU1JgIl1IQBKHziWBDELrI0fwq8ktriInSkjkoge93rma0oy8SgVqNC2aJWg1BEE5PItgQhC5SN8Pr1NG9OVGVS8oxPUqUHHO6yRiXSkJyVIRLKAiCEB4i2BCELuD3y6zZWTud/Ng0vt25irH2AfiRyXb4OP+iwREuoSAIQviIYEMQukDW8QrKrE4SYw3EJkiYDvpRoeS4y8Xg8WlY4oyRLqIgCELYiGBDELpAcIbXMams3LOKs2oGAnDQIXHuhYMiWTRBEISwE8GGIISZT/KzdlcBAGNHxMDeGjSoOO5xMHRyH6Jj9BEuoSAIQniJYEMQwmzXoVJsdg9pSVEcLN/G+NpajcNOmDotI8KlEwRBCD8RbAhCmNWNQpk8Jgn7zjK0spocn51hU/tijNJGuHSCIAjhJ4INQQgjt1diw55CALQxOZxVFZhw7ahTydnnD4hk0QRBELqMCDYEIYy2ZhXjdPsYmBaFK6sIvawhT7Iz/Pz+6A2aSBdPEAShS4hgQxDCqG4USv9BNYyt7AfAcbeKCVP7Ra5QgiAIXUwEG4IQJg6Xly37i1EoZGLKKzD6dRT47Yy4YABanTrSxRMEQegyItgQhDDZuLcQr89PxmAXmeXpAOT41Iyb0jfCJRMEQehaItgQhDAJzPAqM0zjJMqvp1i2M3J6Bmq1KtJFEwRB6FIi2BCEMKiqcbPzYCl6cxXjrKkA5PrVZE5Ij3DJBEEQup4INgQhDNbuKsDvlzmvl4RZMlKKg1EXDkGpEv/lBEE484hvPkEIgzU78lAZqplk7w1AnkLFiLGpES6VIAhCZIhgQxA6WUmlg/3HKpiU5CJWiqIcB5kXDUehVES6aIIgCBEhgg1B6GRrd+aj1Dq5wB+o1cjXKBk8MiXCpRIEQYgcEWwIQidbvSOfs5JqSPCZsSqcZF40GoVC1GoIgnDmEsGGIHSivJJqjhWXMl0RqMnI08oMHJoY4VIJgiBElgg2BKETrdmRz5jEapJ9FmwKF+NmnyVqNQRBOOOJYEMQOoksy6zeeZwZ6kBNRq7BR9+M+AiXShAEIfJEsCEIneRIfhXxiiJ6+2KpUbgYf/GESBdJEAShWxDBhiB0klVbjzNDGwtAjslD2gBRqyEIggAgpp4UTiv79u1j0aJFpKamYrPZePDBB0lOTg77ef1+mbwj+7hA7otD4WbiJWeH/ZyCIAg9hQg2hNNGTk4Ov/zlL3nnnXcYNWoUW7Zs4Re/+AWfffYZOp0urOfed7SMqSoT+OBElJPMPnFhPZ8gCEJPIoIN4bTxyiuvkJ6ezqhRowCYMGECkiSxePFibrnllk4/X1FxBauWrmKYOwajrKM/CXjxkTF5ZKefSxAEoScTfTaE04LT6eT7779n5MjQG/3IkSNZvnx5p5+vqLiCI//ZSKYrHpOsR0FgeKsSJZXf76eouKLTzykIgtBTiWBDOC3s27cPj8dDXFxo80VCQgKHDx/G4/F06vlWLV1FrGREc1LloAolsZKRVUtXder5BEEQejLRjCKcFsrKygCwWCwhy00mE5IkYbVaSUpKAsBms2Gz2UK2KyoqatP5hrljGgUadTSoGeqOadPxBEEQTmci2BBOKwaDIeS13+8HQK2u/6i/9957LFq0qEPnMcotdzg91XpBEIQzySmDDbfbTUVFBdXV1UiS1BVlEroBrVZLQkICMTE94xd63fDWk2ss7HY7KpUqpMbjxhtvZN68eSHbFRUVsWDBglafz6FwY5L1La4XBEEQAloMNtxuNzk5OcTGxtKvXz80Go2Y5+EMIMsyTqeTvLw8dDoden3zN9XuYuDAgWi12mBzSp3i4mJGjx6NUlnfPclsNmM2mzt0vixdFZkudZNNKV58HNBVMbZDZxAEQTh9tNhBtKKigtjYWBISEtBqtSLQOEMoFAqMRiMJCQmUlpZGujitYjabufDCC9m6dWvI8qysLC6++OJOP9+0q6dRqXLgxRey3IuPSpWDaVdP6/RzCoIg9FQt1mxUV1fTr1+/LiqK0N1ER0dTXl4e6WK02p133sn8+fPJycmhT58+bNq0CZ1Ox3XXXXfKfeuaCNvSUdQ4rS8/frmBgZ5oDLIWp8LDEW01ky+ZjM/rIC/P0e73IgiC0BPUfWeeqptFi8GGJEloNJrOK5XQo6jVanw+36k37CYGDRrE3/72N55//nkGDhyIzWbj3//+N1qt9pT71tXgtKXfRnNef6/DhxAEQehRSktL6du3b7PrFbIsy82tzMrKYtiwYWEpmNAznCmfAZfLxd69e0lMTESlUrVp37rOpR988AEpKSlhKmH3O3dH9NRyR4q4Xm0jrlfbdOR6SZJEaWkpI0eObLF/nxj6KgiAXq9n/PjxHTpGSkoKaWlpnVSinnPujuip5Y4Ucb3aRlyvtmnv9WqpRqOOyCAqCIIgCEJYiWBDEARBEISwEsGGIAiCIAhhJYINQeggs9nM3Xff3eFEYT3t3B3RU8sdKeJ6tY24Xm3TFddLjEYRWiQ+A4IgCEJHidEogMfj4e2336ayspKsrCyUSiUPPfQQ+fn5fPTRR0ycOJFhw4bxxz/+kZKSEu68805uueWWSBdbEARBEHqEdgUbn/54mA+/PYDT3T0mZjPoVFx70VDmXZDRrv2feOIJFi5cyKhRo5BlmTvuuINbbrmFxYsXs3v3bmRZJj09nY8++oh33nmHV155hXnz5hEfH9/J70QQBEEQTj/tCjY+W3242wQaAE63xGerD7cr2MjNzWXlypWkp6fz448/AmCxWBg6dGjw+fjx45k7dy4Al112GW+//TYnTpwQwYYgCIIgtEK7go3Lz8/odjUbl5/fvlqNffv2IUkSd999d5MTzSmVypAZQ41GIwBer7d9hRVOO/v27WPRokWkpqZis9l48MEHg1Pet4fD4eCVV17h66+/RpIkpk6dymOPPUZCQkJwm3Xr1rF48WJSU1PxeDw88sgjREdH4/F4+OKLL1i2bBmTJ0/m7rvv7oy32CY33HADmzZtCr5+5JFHuPnmm7t9ucNNlmW++eYb3njjDd58881GyZNWrFjBl19+SXJyMlqtlgcffDAk1b7f7+e1114jPz8frVbL6NGjufbaawEoKChgyZIlfPrpp/znP/85LRJZnep61dTUMG3aNGw2W3DZsmXLGDVqVPD1v//9b7Zv347FYiEpKYm77roLhUJBRUUFy5Yt45NPPuGZZ55h0qRJXfa+wqUj3xsNheuatSvYmHdBRrubLLobSZJwu91kZ2cHazPqlldXV0ewZEJPkJOTwy9/+UveeecdRo0axZYtW/jFL37BZ599hk6na9cxn332WYxGI7/5zW/Yvn07H3zwAUeOHGHJkiVotVp27NjBAw88wOeff06vXr347LPPuOuuu3jvvfdQqVRMnDiR3//+95x99tmd/G5Pbfv27SQkJPDII48El11zzTUA3brcXeHrr7/m888/5+DBg02ue/nll/nqq68wmUwsWrSIp556ihdffDG4zXPPPUd+fj5vvfUWADfeeCM6nY4rrrgCs9lMUlISxcXFXfZ+wq2l6wXw/vvvc9111wVHUJjN5pBA491332X58uV88sknqFQqHn/8cRYtWsQ999yDXq9n0KBBHD9+vCveSpfoyPdG3Q/tsF4zuQX79+9vafVp4dChQ/LgwYPlW265RZYkKbh86dKlcmFhoTxt2jT5L3/5S3B5bm6uPHjwYHnjxo2RKG6XOxM+Ax1x3333yVdeeWXIspkzZ8pvv/12u45XXl4uv/POOyHLXn311ZDP3FVXXSXfe++9wfUej0cePXq0/OWXXwaXnX/++SGf267y61//Wq6urm5yXXcud1dZvXq1PHjwYDk3Nze4zO12y+edd5780ksvBZcVFRXJgwcPlnft2iXLsixnZ2fLQ4cOlX/88cfgNp9//rk8ceJE2eVyybIsy+vXr2907J6uqesly7Jst9tDPksnKy8vl8eMGSO///77wWVbt26VR4wYIRcVFcmyLMs5OTmnzXd5Z3xvhPuanfF5NjIyMpgxYwZr1qzhhhtu4IMPPuCll14iKyuLlJQUvF4vfr+/0X6nmk5XOP05nU6+//57Ro4cGbJ85MiRLF++vF3HVCgULFy4MGTZrFmzALBareTk5LB79+6Qc2o0GoYOHRpyzoZNf11l7969fPPNN9x333188MEHeDye4LruXO6u1FRt17Zt2ygqKgq5NsnJySQmJgavzZdffonf7w/ZZuTIkVitVtasWQOcnteuudrBjz76iPXr1/Pggw/y/fffN1r//fff43A4Qmo6RowYgSRJfPXVVwBNNpv3VJ3xvRHua3b6fTrb4c9//jPXXXcdBw8eZNGiRXi9Xh544AEWL15MSUkJ3333HWvWrCEnJ4d//etfACxZsuS0qoIT2m7fvn14PB7i4uJClickJHD48OGQm21rxcbGhrTTA/h8PlQqFePGjWP79u0ATZ5z//79TR6ztLSUWbNmcf3117N06VJcLleby9UaBw8eZOrUqezdu5dnnnmG+fPnc+zYMYBuXe5Ia8212bFjBwqFAovFElyfmJgIBD6HTVm5ciUjRozgueeeY8OGDWEoeeSUlpYybNgwVq5cyZ133sn9999PTU1NcP2OHTuAwP+nOnq9nqioqGav1549exg+fDiPP/443333XXjfQCfrjO+NcF8zkWcDMBgMPP300zz99NMhyxcuXNgoWnzyySd58sknu7J4QjdVVlYGEHIDADCZTEiShNVqJSkpqcPnWbNmDVdddRWJiYmUl5c3e866dSfbsmULU6ZM4YknnkClUnW4PM254ooruOKKK5AkiSVLlvDCCy9w66238uWXX3brckdaS9em7jNWXl6O2WwOuQ4mkwmAioqKRsf0eDysXLmSt956i3PPPTdMJY+cRx99FIDq6mpeffVVPvjgA1QqFX/+85+B+mva8MYJgWvW1PWSZZkVK1bwhz/8gSuuuCLMpe8abf3eCPc1E8GGIHSQwWAIeV3X7KZWd/y/V1VVFStXruTdd99t8ZySJKHRaBrtv3TpUo4fP94okA4nlUrFddddR2xsLPfff3/IL57uXO5IO9W10ev1jdZD48+Zy+Xi0UcfZcGCBYwfPz5Mpe0eoqOjeeqpp5BlmQ8//JDHHnssWOMDTV+zk6+X3+/n6aefZurUqcGmh56uI98b4bpmohlFENqpbnhrw6F3AHa7HZVK1ehXRHs8//zz/P73vw9Wf7Z0zpOrSDds2MDTTz/NjBkzOlyO9pg9ezZDhgwhNze3R5W7q7Xm2iQnJzcaHWe324HGVeNPPfUUR48eDWl7P93de++9AOTl5QFt+3/y17/+lR9//JGJEyd2QUm7Rnu+N8J9zUSwIQjtNHDgQLRabbCqu05xcTGjR4/ucIe9t99+m+nTp5OZmRlcVjdPzcnnLCkpYcyYMSHLJk6cyFlnncV9993XaPuu0q9fP5KTk3tcubtSa67NsGHDcDgcIf0S6oa5nnz9br75Zo4fP84zzzwTvkJ3M7GxsVgsluANs6lrWlNTg91ub3S9rr32Wnw+Hw899FCTgwF6mvZ+b4T7molgQxDayWw2c+GFF7J169aQ5VlZWVx88cUdOvbSpUuxWCwhVZQVFRX069ePzMzMkHN6PB6OHDnC7NmzQ46hUql45ZVXkGWZBx54oMtHUPl8PioqKpgxYwYDBw7sMeXualOnTiUpKSnk2hQWFlJVVRX8HM2bNw8IjFypk5WVRWJiIhMmTAg53pAhQ/jd737HsmXLWLp0aRe8g8jLzc1lzJgx9O7dG4A5c+ag0+lCrumBAwfQ6XRMmzYtZN+kpCT+/Oc/s2HDBv7yl790abk7W0e+N8J9zUSwIQgdcOedd3L48GFycnIA2LRpEzqdjuuuu67dx1y6dClr1qwhOTmZNWvWsHr1aj777DOeffZZVCoV999/P+vXrw9Wd65YsYKxY8dy4YUXBo8hSRKSJJGYmMhrr73Gtm3bQhJEdTa3283dd9/N8uXLkWUZp9PJSy+9xN133x3MUNgdy93VfD4fEDp0XqVScd9997Fy5cpgZuJly5Zx5ZVXMnz4cCBQizZ37tzgEERZlvnvf//LQw89FBweWvcL0+/3M2/ePObPn88zzzzDzp07u+rtdbqmrld2djZ333138H0VFhby2muv8Yc//CG4jdls5uabbw5eLwhc09tvvz3Yabvh9Zo8eTL33nsvb731Ft9++22431ZYdPR7I9zXTEwxL7RIfAZObcOGDbz33nsMHDgQm83GvffeG9JJrS0++eQTfvvb39LUf8tHH32UX/7yl0Ag78IXX3xBnz59gkO1TSYT1dXVfPrpp7zwwgsMHjyYxx57jAEDBnDttdeSn5/Pz3/+cxYsWMDgwYM79J5PJkkSDzzwAKtXryYxMZHMzEzuvvtu+vfvH7Jddyt3V9qwYQPvv/8+3333HfPnz+eaa64JyXuwePFitm3bRnJyMnq9nnvuuSekY57b7ea5554Lvh43bhyXX345EPgF+re//Y1vvvmGhQsXcuONN7Jz504eeughLBYL9913H3Pnzg2OYOkJmrtehYWF3HXXXRw6dIiMjAwmTZrE3XffTVRUVMj+fr+f119/ncLCQqKjo0lNTQ3+/zlx4gTvvvsuH330EXPmzOGOO+6gurqaa6+9Fp1Ox7333tujJtvs6PdGnXBeMxFsCC0SnwFBEASho0QziiAIgiAIYSXybAgCgdwEe/fuJTEx8bROICUIgtCZJEmitLSUkSNHNsrR0ZAINgSBwLweCxYsiHQxBEEQeqQPPvigxSRyItgQBOrnmfjggw9ISUmJcGlab/+xcl75z3YevO4shvWPO/UOgiAInaioqIgFCxacslO8CDYEAYJNJykpKaSlpUW4NK333c4qNMY4CmxqZvagcguCcHo5VfOz6CAqCD3Y1qxAFskt+4siXBJBEITmiZqNBn744Qe2bNnChg0bcLvdHDt2jJUrV5Kenh7pogkCz767ic37QoMKlUoBQH6pnZ89+HnIuokjUnjyl5O6rHyCIAjNEcFGrW3btvH222/z4YcfYrfbGTduHLNmzcJsNke6aIIAwA2XDONYQRXWajdeXyCTnyQF0uT4pPr5CbRqJZZoHTdcIvKjCILQPYhgo9ayZctITU0FwGQykZ2dHeESCUKovilm/vbwdJ795yZ2H2l6gjK1SsGkkSncO38sep347y0IQvcg+mzUKiwsDEkNLAjdkV6n5ne3nU20QYNS0Xj9wDQLjyycIAINQRC6lXZ9I1k3LqfypyXIHldnl6ddFFo9sedeg+Xsy9q876FDh/j3v//N4cOHKSws5Le//S29e/fG7/fzySef8P777/eo0QnC6SfrWAUffnuAhxeOJ9qoRaNWcfaoXqzalossyWg1KjxeCaVSQWpi/fwQO7JLqHF6mTq6N8omIhOX28eipTu5e/4Y9FoRnAiCED7tqtmo2rS82wQaALLHRdWm5e3ad9CgQTz33HP079+fsWPH8txzzzFv3jxUKhWFhYWdXFJBaL2SSgd/fH8rjyz6iR0HS/n0x8MAVNhc/LA1F4DEWAMPLjiLhFgDCgWs3p5Hpc2FJPn5x2d7eHnxVh58fTU7D5Y0Ov6BExWs3pFP9vHKLn1fgiCcedoVbMRMugyFtvm0pF1NodUTM6nttRrN6d27N2PGjOm04wlCW7jcPt7/Oos7XvyeNTvy0aqVXDNzMFfPCMx4+tHKbCS/zORRvXjj4elMHtWLvz08nbNH9kLyy3y0MtDfaO55A4kz6zicV8WTf9/Ak2+t51BufWCx82Bp4PFQade/SUEQzijtqju1nH1Zu5osehIxP4YQCVuzivnrxzupsAVqDs8dk8ov5gwnKc4Y3Mbtkbh3/hhmTuobXKbXqXn0hgmM23SCvUfLUamUXDy5Hxeclcb/fjrKJz8cYuehUna+VsrUzN78at6okBwdN84Z3rVvVBCEM4poqBWEbkSnVVFhc5GRFsOtl49ieP/4Rts8cO24ZvefOalvaBCiVXP1jMHsPVLO9uxAU8q6XQWs21WAWhWo2BQ5OgRBCDcRbAhCBJVWOtmSVcQlU/oDMGpgAn+4fQqjBiY02amzvX552Qhy36kOydFRl5tD5OgQBCHcRLBRy+Vy4XA4gq8lSQLA7/c3t4sgtJvL7eO/Px7mk1WH8XglBvSOYWi/wERqmYNantCoPepydLy+ZAdb9hfj9kpNbhdn1nPnVZn0SY7u9DIIgnDmOuPzbFitVv71r3+xf/9+NmzYwCeffEJ2djb/+c9/APj3v/9NaanoQCd0Dr9f5sdtudz+0vd8+G02Hq/EOZm9iTOHv8N1Xb+OBbOGotOE9kmqq0MpqnDw1D82cOvz3/HRymxkWQ57uQRBOP2d8TUbFouFm266iZtuuilk+aJFiyJUIuF0lX2igrc/20t2TmBEyMC0GG6dO4oRAxr3ywinwgo7kt+PAoI5OlQqBZNH9SIp1siP2/MornCQfaIShSIQhvj9Mg6XlyijtkvLKgjC6eGMDzYEoaNamxxr5eYcsnMqia3tEzF9fJ9O7ZfRGhU2F99uPIFCEcjRccvcUbz9+R4qbS7W7y7kX09exMJLhrP3cBk6XX3tx96jZTz9j41MHJHM9LPSGTc0GY36jK8YFQShlUSwIQgdVJcca+bEvmQOru9v4fL4KLM6SUsK9H9YOHsYlmgdV1yQgVGviUhZ63J0nDumd3D+lLGDE3l9yQ7W7irgo5XZ3HFlZsj7ADicW4Xk97N+dyHrdxcSbdRy/thUpo1PZ1C6JVgDIgiC0BTx00QQOujk5FiyLLN6ex53vPQDf3h3U3D0R0yUjusvHtapgYbkcpH959eQ3O5WbV+Xo6Ph/Cl1fTnunT8Gl6fpjqNXTMvgX09exC/mDKdPSjTVDg8r1h3jwdfX8OTf17e53C63jz+9vxWXx9fmfQVB6HlEzYYgdFDD5FiTR/Xi7c/2cOBEoF/GgN4xVFa7SIo1tnSIdqs+kE3Zmp9IvnA6lszRp9y+LTk6ThYfY+DK6YO4YloGR/Or+GFbLmu255ORZgluU1XjZsv+IqaM7t1iUNVcbZAgCKcnEWwIQhs8++4mNu8rCllWlxwrp7iaB19fE7IuwaIPW6ABYN21O/jYmmCjMygUCgamWRiYZuGXl44IGUa7Zkc+//hsD2/+dw+TR/Zi2vg0xgxKRKUKrURtWBskgg1BOP2JZhRBaIMbLhlGYqwhpHNkXVKshqNENWolSbEGbghzGvDKrdsDj1u2hfU8zVGplCE1GMnxRkYOjMfjlVi9I4/fvb2Rm579ln8u38uxgqrgdg1rgwRBOP2Jmg1BaIPWJMfSaVVMHJ4c7IDZWfY/9wKVm7eGLFOoA8d3FhSwbu6VIetiJ05g+G8f67Tzt8bE4SlMHJ5CcYWDH7fl8sPWXArK7Hy2+gifrT4S3E6kSheEM4sINoRuz+Fw8Morr/D1118jSRJTp07lscceIyEhIbjNunXrWLx4MampqXg8Hh555BGio8OTBbOuQ+Wnqw7zwTcHQgIOrUbJgouGMm9aRqeft9/CBTiOHcdjrUL2egGQfb6QRwCFVoM2xkK/hdd1ehlaKznOyDUzhzD/wsGs2ZHHomW78Hn9+PyB6h+RKl0QziyiGUXo9p599llkWeY3v/kNc+bM4YsvvuDWW2/F4/EAsGPHDh544AGefvppnnzySc466yzuuuuusGe/bJgcS6dRoSCQ/Kqowh6W8xn79GHsoteJmzgBpU7X5DYKjYa4iRMYu+g1jH36hKUcbaFQKDh/XDqLn76Ys0f1apS5tKGEWAN3XDma1MSoLiyhIAhdQQQbQrdWUVFBRkYGTz75JJdccglPPPEEv/rVr9i/fz87duwA4Pnnn2fy5Mn06tULgDlz5rBr1y6+/vrr8JWrNjkWBJJjPbjgLBJiDQB8s/EElbVTxHc2lV7PkId/jb5XL2git4Xs9SI5nLjLysJy/vZqKVV6nYJSO79/ZxMP/2VNk+sFQei5RLAhdGsKhYKFCxeGLJs1axYQmNcmJyeH3bt3M3LkyOB6jUbD0KFDWb58edjKVZcca/KoXrzx8HQmj+rF3x6eztkjeyH5ZT5amR22c5d8vwrH8ePBHqlKnTYwuYlSCWoV1u072Hnvrzn27r/x2cNTy9JeTdUGqVUKzh6ZwpXTMkhLimLEgPrmsTKrk9++uY7PVh+hoKwmYuUWBKFjRJ8NoVuLjY1ttMzn86FSqRg3bhzr1q0DIC4uLmSbhIQE9u7d2+QxbTYbNpstZFlRUdtGRdQlx2qYl6Lu1/u4TSfYe7S8TcdrLUdePkf+/nbghVKJLj6e/rfcxLF33sVTaQVZJv78cylbs5aCz/+H7PMx4LZbmjyW5HJx+I23yLj7DlTNNMt0ppZSpW/ZX8ydT2byi0tHhPTj2LK/iN2Hy9h9uIx/Lt9LWlIUk0akMGF4CkP7xaHq4nTvgiC0jwg2hB5nzZo1XHXVVSQmJlJeHripWyyWkG1MJlNw3cnee++9Dk+015HkWO3l93o5+KdXkWv7qiRMmUzGPXei0uuxjMnk0F/eoHzdetRGI5l/eokTH3xI2tX1I1QktzskqGhrQrCOam2qdHWDnBznjknFqNeweX8R2w6UkFdSQ17JYT5ZdZg4s55/PjEzZHtBELonEWy0woEDBxg6dGikiyEAVVVVrFy5knfffTdkucFgCHktSRIaTdMZLG+88UbmzZsXsqyoqIgFCxZ0bmE72fH33sd+7BhKvZ6+N1xP7zmzg+tUej1DH3mQ4u/GULVvP1EZAxnx9BPB9X6fj90PPYppQH/63rAQXXxclycEa09tUJRRy/nj0jh/XBo+yc/+Y+Vs3lfM5v1FpMQZg4GGJPl5afFWRg1MYOKIFJLjwpdITRCEthPBxils3bqVjRs3imCjm3j++ef5/e9/H2w2SU5OBmjULGK32xs1rdQxm82YzebwFrST2bIOUPi/FShUKkY++zuiBw9qcrvkC2eQfOGMRsvtR47iLCzCkZNL+cbNpF99JRW1icAqt2yj3w3Xh7X80PHaILVKyeiMREZnJHLzZSNwuuuH+x44UcmGPYVs2FPIPz7bQ79eZiYMT2biiBQGp8d2+ey6giCEEsFGC3Jzc7n//vu55pprIl0UAXj77beZPn06mZmZwWXDhgVyMpSdNPqipKSEMWPGdGXxwip68CD6LlyAQq1uNtBoSe6yT4K5OfwuFycWfxBc110SgrWFQqEIyVzat5eZB64dx+Z9RWzPLuF4oY3jhTaWfn8IS5SOVx84nwSLoYUjCoIQTu0KNv534DuW7luBy9e6mSbDTa/WcfWIS/nZ0Avbtb/H4+Htt9+msrKSrKwslEolDzzwAN9//z12u51Vq1ZRWlrK1VdfzahRozq59EJrLF26FIvFEhyJAoFhsf369SMzM5OtW7dy/fWBX+cej4cjR45w5513Rqq4nU6hUpF21RXt3r+phGB1ultCsPaIMmiYPj6d6ePT8fr87D1Sxub9RWzeV4TfLxMfow9u++7/9tEr3siE4SkiABGELtKuYGNF9nfdJtAAcPncrMj+rt3BxhNPPMHChQsZNWoUsixzxx13cPfdd/Ptt9/y1VdfMW3aNO65555OLrXQWkuXLmXNmjVcffXVrFmzBlmWqaysZPXq1bz66qvcf//93H///dhsNsxmMytWrGDs2LFceGH7Pg/dSelP6zAPH4ouPr5Dx6lLCHboL29QuXUb/iampFfqdMRNGB/sdNpTadRKxg5JYuyQJG67fBTWajeK2pwkVTVuPlt9ODBq+JPdDEiNYdKIQIr1gWkxwe0EQehc7Qo2Lh1yYber2bh0SPtuLLm5uaxcuZL09HR+/PFHIDCyYeDAgeTl5XViKYX2+OSTT3jyySeRZZlvv/02ZN2jjz4KwJQpU/jd737H448/Tp8+ffB6vbzxxhuRKG6nqs4+yKFXX0dlNDLub39FY+5Y+vW6TqT5n35Ozn8+wl87qgVAqdXS59prSJ03t6PF7lYUCgWx5vrASaNWcs/VY9i8v4gdB0s5ml/F0fwqPvw2mziznt/8YgJD+jbd10cQhPZrV7Dxs6EXtrsWobvZt28fkiRx9913i1813dCVV17JlVdeecrtLrnkEi655JIuKFHX8NntZP/5VWRJIvGC8zscaDTkKipG9vtBoUCp1eD3eJH9fqoPH+HAy38i4+67UBtPz+YFo14T7Izq8UrsPlzG5n1FbN5fRKXNRa+E+lTpX6w7hlqlZOLw5JCARRCEtjvjO4hKkoTb7SY7OztkxIkkSVRXV0ewZMKZSpZljrz1D9zFJZj696ffjZ03UsRTUUnxyu9AoUCXkBCSEKx8bSBBmquomOFP/RbtSblLTjdajYrxw5IZPyyZO+TRFJTZMZu0QGCOmyUrs6msDtTeDkq3BJpbRqTQr5dZ/DARhDY647PhDBkyBIA///nP+P31mQs//fRTXK7wzG8hCC0pXfUjZWvWotTpGPzQAyibyRfSHrlLliJLEvFnT2LsotdqH18nbtJEAFQGA/YjR9nz6G9wFhZ22nm7O4VCETIBnOSXuXbWUMYPS0arVnIo18r7Xx/g3j//yM3PrWTT3jPn2ghCZzjjazYyMjKYMWMG33//PTfccAOzZ88mLy8Pj8fDVVddhdFo5MiRI5SXl3Ps2DHGjx8f6SILpzFnfgFH/v4OAANuuwVjWmqnHl/yuMm4586QXBwNE4JVbt+Fq6gI+5Ej7Hn0twx/6rdEZQzs1DL0BBq1ktmT+zF7cj9cbh+7DpWyeX8gmVhppZOYqPpMrFv2F1FV42HC8OSQ5YIg1Dvjgw0I1Gq8/PLLfPHFFxw5coQ5c+bwyCOPAHDTTTfx0ksv8eSTT/LKK69EuKTC6c6WdQC/x0PCuVNJmjGt048/+L7mR1XVJQTzOZxkv/RHrDt3see3TzHs8UewjMlsdr/TnV6nZtLIXkwa2Qu/X+ZwnpWBaZbg+s9WH2H34TIUChjaN44Jw5OZNCKF9ORo0dwiCLUUslw7dWQTsrKygkmThDPTmfIZyMvLC9ZwpaWlRbQstgPZGNPTUJtMESuD3+vl0F/eoGzNTwy6726Spnd+4HO6+HrDcTbsKWT34bKQSeRS4o3MnzE4LPPkCEJ30drvTlGzIQjdgOz3o1AGulCZhw6JcGlAqdEw+IF7SZ45A8tokciuJRdP7sfFk/vhcHnZcbCUzfuK2JpVTFG5A3+Dn3LHCqo4UWjjrGHJRBu1bTqHy+1j0dKd3D1/DHqt+NoWeh7xqRWECPNYrex76vf0veF64safFeniBCmUypBAo+boUco3bKLPtdcEAyOhnlGvYero3kwd3RvJL5N9ooK0pPohy99uOsGKtcdQKhUM7x/HxOGB0S0NO6Y258CJClbvyGfmxL5kDk4M59sQhLAQwYYgRJDs93Potb/iOJFDwef/I/ascd2ynd/v8ZD13Et4yspwl5SScc+dKNXi66M5KqWC4f1Ds74OSo8lc1A1e4+UB//e/d8+UhOjuHhyXy4/P6PZ4+08WBp4PFQqgg2hRxI/TwQhggqWr8C6Yyfq6GgG3X9vtww0IJBhNOOu21Hq9ZT+uJqs515EcjojXaweZfr4dP5w+1Q+eGY2j1w/ngvGpRFl0JBfWkOZtX6YfWW1i5925GN31s9hszWrGAiMfBGEnkj8NBGECKk+dDg4++qge+9CF9+902THjhvLyD/8nv3PPId1+w72Pvk7hj/5GzQxMZEuWo9iMmg4d2wq545NRZL87D9eQVyDDKVP/X0DxwttIfuoVYEgNL/Uzs8e/Dxk3cQRKTz5y0nhL7ggdICo2RCECPA5nBz886vIPh+95lxC3MQJ7TqO3+Oi+LPX8Hu7Zp6i6EEZjH7pOXTJSdQcOszux36Lq7i4S859OlKplIwamBDSb2PmxD5o1KFfzT5Jrn2sH+2iVStJijVwwyWn/2gxoecTwYYgRMCxt/+Jq7AIY7++9PvFwnYfx5WfjX3fT7jzsjuxdC0z9O7N6Jeex9S/P67CIuxHj3XZuc8El503kP88M5uzR6agVjX9Fa3Tqhg/PAWvz8+7y/fxf1/uZ93uAorK7bSQzUAQIkY0owhCBCTNmIbtQDZDHvo1Sm3bhkE25Dy2GwDHsd0Y+o/urOKdkjY2lpHPP0PVrt3ETz67y857ptDr1Pz2pkl8uuowH3xzALdXCq7TapQsuGgoIwbG8+DuAiqzS9ieXRJcH2XQMDAthpsvG0n/3qKJS+geRLAhCBEQM3IE4xa9hkKl6tBxHIe31z5uI356503Y1hpqozEk0KjOPoi7rIyEqVO6tByns8IKO5Lfj4LAxHEer4TfL1NUYefyCwbyzm9nciTPyuE8K0fyqziSZ6WqxsOuQ2Uh+Tje+Xwvh/OsZKRZGJgWw8DUGFKTolEpu2eHZOH0I4INQegifp+P6uyDxIwYDtDmQKPo4xdwHNoaulAV+C/srSjg6HNXhqwyDppAyvzH2l/gNvBYrex/9nl8NTV4rVZ6zbmkS857Oquwufh24wkUCkiMNXDL3FG8/fkeKm0uvtl4gp/PHEJynJHkOCNTRvcGAjMGV9hcHMmrIiXeGDzW3qNlHMmrYt/R8uAynVbFgN4xnDc2lUvPGdDl7084s4hgQxC6SM4HH5L/38/oe+NC0q64vM37x01bgKf4OJKjCtlXOyxS8oU+Agq1BpXJQty06zqh1K2jiYmh99yfkfP+fzj6j3/iqaikz/XXdduhvD3BRyuzkfwy547pzb3zx6LXqRk7OJHXl+xg7a4CPlqZzR1Xhs5Zo1AoiI8xEB9jCFn+9C1ncyQvUPNRVwNSUukk63gFQ/rGBrc7VlDFXz/e2aAGxELfXtFo1B2rgRMEEWwIQhew7txF/n8/A6US87Ch7TqGNrEPab96ndIVb+A4vA25iREoCo0OY8Z4Ei+9E6VW38RRwkOhUJB+9ZVoY2M5/Mab5C37Lx6rlYw7b+9wU9GZyu2RuHf+mJC5VfQ6NY/eMIFxm06wt0EtxanERusZP0zP+GHJwWVVNW6O5lcRF1P/OTmYU8mhXCuHcq3BZWqVgj4pZjLSLNx82QiMek3H3phwRhLBxkl8Ph8rV67kww8/ZOLEidx9992RLlKPtmzZMhwOBzfccAMAxcXFrFy5khkzZtCrV68Il65reKxVHHztLwD0+fn8dgcbAEqtnuQrHqRy4+dUfr8YaDDyQKXGPH428dPbP7qlo5IvnI4mxkz2y3+m5Lsf8FZVMeThB1HpxNTrbfXAteOaXTdzUt8OT/AWE6Vj7JCkkGXnjkmlV4KpthakisN5VgrKajiaX0VhWQ13XVVfk/Ln/2xDqVAEa0H6947BoBO3FKFp4pNxEr/fT//+/dm1axcTJrQv94EQ8M477/CnP/2JuLi4YLCRnJzM/PnzeeSRR7j33nsZMOD0biuWZZnDf1mEt9KKecRw0q66olOO6zq+l7pAQ6HWIvs8IPmo2vQ/DH2GY8yI3BwrcRPGM+LZ35H1h+ep3LaD6uyDjSZzk1wuDr/xFhl33yECkW7EqNcwOiOR0Rn1KdEdLi/HCmxU2FwoazuU+iQ/63YV4PX5+WFrLgAKBaQmRpGRZmHmpD4hxxAEkWfjJFqtlqFDhxIbG3vqjYUWffzxxzz22GN89NFHIcu1Wi3XXHMNL730UoRK1nUKV3xB5bbtqKOjGPzr+zulScFXXYnzSGAUilJvIuny+1GZ4wEF+CWKljxP5dplyLK/5QOFkXnoEEa98ByD77+3yVljqw9kU7bmJ6oPdF1+EKF9jHoNIwbEc+6Y1OAyhULB83dO5fYrRjNzYh8G9I5BqVCQV1LDj9vzKLPWp7LfsKeQl/5vC5/8cIidB0uodngi8TaECBM1G81QilktOywpKYlf/OIXTa4zGAxs27atawvUxfxeLwXLvwAg4+470SXEn2KP1in7+h+BJ0oVabe9jjo6FkP/TEpWLMKRtQGAytUf4i46StLP7kGpM7RwtPAxpqdhTE8Lvrbtz0JlMmHq2wfrrkB+EOuu3Vgyuy4/iNA5VEoFQ/vGMbRvfYp9r0/ieKGNI3lVjBpYX6ux+3Apa3cVsHZXQXBZUpyRgakxDO8fz+XnD+z08rncPhYt3cnd88eEDAEWIqdd/wr5ny0n58Ml+F2uU2/cBZR6PX2uvYbUyy9r9zE++eQT1q5dS3x8PBUVFdjt9uC6kpIS/vWvf1FTU8PevXsZMGAAv/3tb4mL695zWUSaRqPBarVisVhClsuyzLvvvovZbI5MwbqIUqMh888vUb5hI/Fnd97cFe6CwwBYpsxDHR2ogVNq9aRc8RC2Xd9Ts+cnPEVHcGRvIr88n+SrHkEbn9rSIcPOkZfH/j88DygY9tvHqNwaqJmp3LKNfjd0bX4QITw0ahWD0mMZlB5aK3zpOQMY0DsmOArmaIGNkgoHJRUOKm2uYLAh+WVeXryFfilmBqZbGJgaQ5xZ364RTQdOVLB6Rz4zJ/YVs+R2E+0ONrpLoAHgd7nI/2x5u4ONpUuX8sEHH7Bs2TLUajVbtmzhiy8Cv0hdLhcPP/wwf/3rXzGbzVRXVzNnzhwefvhh/vnPf3bm2zjt3HjjjVx77bXcfvvtDBs2DJ/PR1ZWFu+//z4HDhzg0UcfjXQRw05jNpMy66JOO563qgTJbkWh0REzYU6j9ebMGZgzZ+CtKKBo6Ut4K4rwO2uaPJbf46L0y7dInHMHSk34+k3sf+4FKjfX5wfZ+5sng81JzoIC1s0NzQ8SO3ECw3/bNflBhPBLTYwiNTGKmbWvJclPXmkNR/Kq0GnrmxXzS6pZv7uQ9bsLg8ss0ToGpsbU9gPpS3KckdbYebA08HioVAQb3US7go3Uyy/rdjUb7Q00HA4HL7/8Mg8//DBqdeByTJgwgYSEBAC+/PJLysvLee+994L7jBw5EqfTid/vF80tLbjggguoqqri+eefx2YLzGIpyzI6nY677rqr2SaWnq70p3U4jh8n/dprUKo7twpXE5NE2q9ew1N0DJWx+ZohTVxvUm96EVfeQfRpQ4LLZVkO/lKsm1fFnDk9rKnO+y1cgOPYcTzWKmRvID+ILAXSb8u+BvlBtBo00WYsmaOozj6IxmJBY4kRHUhPMyqVkr4pZvqmhH5+42IMPLTgrGANyJH8KqzVbrYdKGHbgRKmZvYObvv1huMUldsZmGYhI81CSrwxpAZka1ZgcsAt+4u4cc7wrnljQovaHWx0pMmiO9m6dSs2m43U1NBqZl3tF9zevXtJTk7mnnvuiUTxery5c+cya9Ystm/fTnl5OTExMYwZM+a0akJpOLLCa7Vy5G9vITkcmPr3I+GcqZ1+Pm18aquaRZRaA8YB9UMV7dmbqN61iqTL7kGpN3XZvCrGPn0Yu+h1Dv3lDSq3bsPvbpwfRKnTETdhPHFnT+Lgn14JWacyGNDEWtBaLAx97OHglPbWXbuRXG60sYGgRGuxdGieGSGyogwazh+XxvnjAv18ZFmmuMIRGIabbyU9OTq47Y/b80KyoZ6sbgK7/FI7P3vw85B1E0ek8OQvO69ZU2idM77nTF3fjKqqqibX+3w+Dhw4gMfjQdvgi6yiooLY2FiRIbEVlEolU6YE5ssoKSnB4zm9eqPXjaxImnY+uR99jORwEHf2JOI7eY4QT1kemvjUdn3mZMlL+cp/4asqJf9fj5F89aNdOq+KSq9n6CMPkv/p5+T85yP8DT4DCo0m0Odq3lyq9u4jdvxZeK1WPJVWvFVVSE4nktOJq6AQpb4+AVXukqXY9u0PPY/JiCbGQsLUyfS9PpBB1Vdjp2z9htqgJBC0aCwxKDU9JznVmThUWKFQkBJvIiXeFFKrAXDV9EGMHBjPkbwqDp6owObwhqz3Sf6QRwh0ajUZNEwbl4bd6cVk6Dn//qeDMz7YGDgw0Dlp7dq1XHJJ6HwOfr+fIUOGsGTJEv79739z2223Bdf95z//EQm/TuHo0aPccsstAPzwww8AJCYmsnz5cnJzc0+b61c3siL3o4+pzj6INj6ejLvv6NRA1FddQd47D6JL7k/vhc+iULfti7L4kz/hqwq0Y3srCsj7+32gVAVfd9W8Kq6iYmS/HxQKlFoNfo8XZBlXcaDaO2bkCGJGjghuL8sykt0eDDwa3mjNw4ai0uvxWK14rVa81iokuwPJ7sBXU99PxVlYyJE33mxUFpXJhNYSw5BHHsLUL5Agy7pzF+6ysgZBiQVNjDnigUldQJt84XQxegcYPyw5JBtqYVkNr320g+wTlUh+ucl9JL+Mze7hpcWB/kPRRi2v//oCEmMDo7X2HilDliE53kh8jEFMUtfJzvhgY/DgwZx//vl89tlnjB07lnnz5rFjxw6sViuHDh1i1qxZ9OrVi1deeYWjR4+SmZnJli1bOP/88yNd9G7vueeew+12M3v27OAyhULB3Llz+de//sW7777LL3/5ywiWsHPUjayozj4ISiWDH7wPTXT0KfZqm6rN/wPJh9oc3+ZAA+rnVfHZq0Cq/RXor522vIvmVfFUVFK88jtQKNAlJND/lps49s67eCqtFH/7HenXXI32pPw2CoUCdVQU6qgoaDCMFqDvwgUhr2W/H1+NHa/VirJBUKIyGEiaPi0kKPFYrUh2O067HaWuvsay+PsfKFuztlHZ1dFRWDIzGfLwrwPnkiTyP/08EJTU1phoLDFoYmI6vZ8OIIYKn0KvhCheuvtcPl11mA++OYDbKwXXqVVKxg9LIinOSHG5g8JyO0XlDuxOD5bo+s/J/32ZRdbxiuA+yXEGkuNNpMQZGTM4icmjzoyMx+FyxgcbAH/84x955plneO6553jzzTe59dZbSU1NJSEhAbVazeLFi/nDH/7AV199xZYtW7j11luZO3dupIvd7RUXF7Nq1aqQ5qc6kyZN4r777utxwcbJIysAFA1vLn4/e3/zVPBlZ4yskJw12LZ/C4BlSvsykHaHeVVylyxFliQSzplKxj13otLrsYzJ5NBf3qB83Xpylyxl4O23nfpAzVAolWjM0WjMoYGeMS2VQfeF1qIFApPADLW6xPrRCjGjRqJQqRsEJZV4q2z4qmuQGvQ18VbZOLH4gybLoY6OZvAD9xJ7ViDdeNWevVQfPBQSlGgtsWhizK1O8iaGCrdOYYUdye9HAWg1KjxeCZCJM+u5dW59cjlZlqmq8aBR13fwH5RuAaCo3E5ltZv8Ujv5pYFmdpVKGQw2DuVW8sw7m0iJN5ISbyI53kiv2uaelHgjsdH6YKZVoZ4INoCYmBj+/Oc/hyy79tprQ17//e9/78oinRbi4uKaDDQAsrOzKSsr6+ISdVyTIysajKioo9Bq0MZY6Lew4zUEtq1fIXtcGPpnouvV/gRIdfOqWDd+TuXqjwIpzuvKq9YSe941WM4OXxAtedxk3HMnyRfOCC6r68tR/N0Yqk7qfxFOgcDEjOakjsopF80k5aKZIctkvx9fdTX+hiNnVEp6X34ZXmtVoH9JbXDitdnwVVeH1KxUbN1GwWfLmyiEAmPfPox9vb5DbM6HSyhbtx5nbl7oprUBrRgq3LwKm4tvN55AoYDEWAO3zB3F25/vodLm4puNJ/j5zCHEmgNBtEKhCKnVALj18vpgxOX2UVzpoKjMTlGFgwG9Y4LrisocWGvcWGvcHDhR2agcb//mQlLiTQD8sDWHGoeXlIRADUlyvAmd5sycmFAEG0LYZGRksHjxYhYuDJ0YbOXKlbz44os9cu6ZtoysqPv13hF+j4uqLYGcL5Yp8zp0rDreyuLaVOYKFGoNss+LLPvxWoupWP0RxkHj0ffO6JRzNTT4vuZHdCVfOCMkCOlOFEplcARMHU1MDP1vurHRtrIk4a2uRm2szwcRM2okQH2n1waBiUJV/xUs+/3kfrwM/I3TzNcFtCFDhTVqtJbOCWhPBx+tzEbyy5w7pjf3zh+LXqdm7OBEXl+yg7W7CvhoZTZ3XJl56gMRmF23qeG5AFMze/Nuv4soqrAHg5GicjtF5XZKK50kWuoz9n657jjZOaEBSZxZT0q8kamje3PZeYEfD16fnxqnB0uULiKDDroi46oINoSweeCBB1i4cCGLFy9m6NCheL1esrOzKSwsJD4+nieeeCLSRWyXlkZWKLXa4MiKzlC98zv8zmp0vQeh7zuyw8fzVVdSvTPQb0Idk0D8zJso//ZdfHYr1dtXguzHuu4TYs6+jNjzrkGpFkNJ20KhUqE9KWNu3PiziBvfeGI8WZKQnK6Q130XLsBbWYm7vIKqvXvx2apBbtzhUaFWI3t9uCsqyf7TqxjT0zH27YOxT+DRcIbMqNyQ2yNx7/wxIbPh6nVqHr1hAuM2nWBvC0Nl20KpVJAYayAx1sCogQktbjtjQjoDUmMCwUht1tQKm4sKmysk0+qRfCsP/+Un9FpVoGkmzkiv2tqQlAQTI/rHow/jjLpdkXFVBBtC2ERHR/PRRx/xf//3f6xatYqKigoSEhKYM2cOM2fOJCoqKtJF7JCmRlbIfn9wZEWnUChR6qOwTLmiU37xVK5dCn4J07Cpwb4Zhv6ZlK54A3vWerTJ/fCU5FC14TMcBzeTeOld6NOGdsIbEU6mUKlQR5mCr5UaDWlXXB6yTXMBrWXsGBwnTuAqKsZxIgfHiRxYuw4AjcXCxPfqsxsXff0t2oR4TH37oE1IOG2H6z9w7bhm182c1DckCOkqs6f0D3ktSX7KqlwUldtDmnFqHF6iDBpqnF6OF9o4XmgL2e+fT8wMBhsfrcympMJBSryJXrV9RlLiTUQbNe3+t+2KjKsi2BDCSq/Xc9ttt4UMGwZwu9389a9/5aGHHopQyTqmPSMr2iNmwiVEj56GQts5uRVkr5uES+/EnFnfZFHXl8O2awyuE/tJmP0rSle8gbcsj4L3nsA8cQ5xF1wX1pTmQtOaC2i1cbEM+82jSE4njrx8HDk5OHJycZzIQd1gJJTkdnPkrX8Ea0dUBgPGPnU1IOnETRiPPiUlUm/vjKNSKUmOMzZKuz5+WDIf/uESahweisodFFXYKSyzU1zhoLjCQXxMfdPMpn1FHM61Njq2Sa9m5qS+3HxZoAbU6fZx4HgFvRJMJFgMwURnTemKjKsi2BDCZu/evTz++OOcOHECr9fbaL3ZbO6xwUa4R1Y01JmztiZd1ny/ibp5VQBSb/4j1p+WYt3wGbbNK1CqtcRNW9DsvkLna21AGz0og+hBTfex8Xs89Lrk4kAgkpODt8pGdXY21dnZAOgSEoPBRtm6DVTt2RsMRIx9+nT6EG6hZVFGLRlGLRm1I2Oa8stLR5BXUk1heaCvSN1wXrvLF1Kzcaygiqf+EZgFWqlUkBRrICXORH5pDaVWZ8gxuyLjqgg2hLB5/vnnUalUXHfddWRlZTF8+HBMJhOyLLNz505mzZoV6SK2W7hHVjiO7MBbnk/0mAvDMgz1VOqCC9PQs6lY/VGndU4VWq8zAlpNdDQDbrsl+NpjrcKRk4MzNxf7iVxMA+ur+Su3b6fkux9C94+NxdgnnZgRw0m/5urOfYNCu4zKSGBURmhfEVkOJCxrSIGCkQPjKSp3UF7lDNSYlDuC6zVqJV5faKbVhhlXtWollmgdN1wyrFPKLYINIWwqKipYsWIFarWaXbt2ceDAAa655hoArFYrH3/8cYRL2H7hHFkhyzIVP36Ip+gICpUG81mRC8p0vQbS6+e/Db72e90UL32RmMmXY+zfup79QvuEI6DVWmLQWkZhGT2q0bqUi2ZiTE8P1oI4cnLxVlZSVVkZ8otZcrvZcc/9gU6pfdLrO6Wmpp4xqdS7G4VCQUxU6LUf1j+OF+48BwCPV6Kk0lEbcNjJL62h0uZma1ZxSAK0OjqtionDk4OjejqDCDaEsElOTg7OpJuZmcnf//535s2bh1arxWKxsGfPngiXsHtyHtuNp+gIKlMMUaMviHRxQti2fY3z2G6cx3YTPeZC4mfcgFJvOvWOQpt19VDh6CGDiR4yOPha9vtxl5TgyMkNmeDOmZuHu7gEd3EJlVu31R9AqUSfkszg++8NHsdXU4NSrw9LVlWh9bQaFWlJ0aQlhTaLNZVxVatRsuCiocyb1rnD38UnQAibmJgYHn30UUaOHMn8+fOZMWMGd9xxBzfccAO7d+9mw4YNkS5it2Rd/18AzBMu7XadMmMmzEGWfFT+9DHVO7/DcWQHiZfcjjGj+ZEAQs+kUCrRp6Q06kBq6t+PsW+8juNELo7cQKdUR04uzoICXAWFqBskSjv27nuUrl6DIbV3/fDc9ECfEH1ycqszqLbVmThxXXs0lXHV75cpqrB3+rlEsCGEzaOPPsqtt97KihUrGD16NFdeeSXffPMNv/rVrwD4+c9/HuESdj+u/IO4TuxFoTMSE8Hmk+YoVGpip16JafAESlf8DXfBIYqWPEfU6AuIv/AmVIaePZxZODWFSoUxLQ1jWhowObjc7/XizM9Hn5wUXOaz25ElqdHwXIDY8Wcx/MnfAIGmmbrOqbrExA4PzxUT151aWzKudgYRbAhhk5qaypdffondbsdkClS1/+1vf+Onn37CaDQyaVLHezifbupqNWLOmtWtmye0iX3ofeNzVG36H5WrP6Jm948YB40naujkU+8snJaUGg2mfv1Clg17/BEklwtHbl798NzaIbqGtNTgdo6cXLKefR6oG56bjiE9HVNtorLoYUPbVEMhJq47tc7MuNoaItgQwq4u0ABQq9VMmzYtgqXpvjxleTgObkGh1mKecGmki3NKCqUKy+TLMQ6eQM2+tZiGnB1cJ0teFKrITssudA8qvb7J4bmy1KBjot9PzOhROE7k4K2qojr7YGAW5Vpn/f0NVLXNOSWrfkRyuWo7pzY9PFdMXHdqXZVxtY4INgShm9DE9SJp3q/x2cpRR1kiXZxW08anEnfeNcHX7uLjFC15nviZNxE1rOmaDr/HRemXb5E4545u1y9F6BoN+2tEDxnMyGd/BzQenusqKECXVN80U7jiS2oOH6k/jkYTnBQxuExMXHdKDTOuntzHJRwZV0WwIQjdhEKpImr41EgXo8Oqd6xEqi6n5L9/wj50MgkX34rKFDqRmSs/G/u+nzBnTsfQX1RzC/VaGp4LkDRjOsa+fYPNMk1NhtjUxHUoFCg1GpD9HHnrbfpefy3q2ikTqvbsxVdTg8pgQGU01j4aUBmMqPQ6FMrms2+eDrqij4sINgShG/B7XBFJ3hUO8bNuRpOQTsUPi7Ef2IDzxF4SZt2Mafg5wY5/zmOBNnXHsd0i2BDapNclFwefy34/7tJSag4dJvfjZTgLChvVctRvLOP3eKjcEhiu2+e6+tq4vGX/xbpzV5O7xU2cwLDamhCP1UrWH15EZTSgNhoCQYnBWBuYGEg4Zwr65GQAXCUl+KprgutUBgNKrbZbzk3TFX1cRLAhCBHmq7GS99Y9mIafQ8LsW1EoevavKIVCScz4izFmjKPsy7dwHttFyWevYdy/joTZv0IdFYvjcKBN3XF4G/HTRZu60D4KpRJ9cjL65GQSzpna5MR1Co2G5FkziZ80EcnhQHI4kZxOVMb6+UnMw4eh1GmD63wOJ5LTgeR0oTLWTxfgq6mh5tChZssTNSgjGGwUfvEVBZ8tDy2vShXsADvqhT8Elx/6yxugUKAy1AYxRiMqgx6VwUhUxgAMvXsDgVE7frcHlUEfqKXpJF3Rx6VdwcaGH4+w+tuDeNyNM49Fglan4vyLBjP5goFt3nf79u0sWbKE8vJyrr/+eh555BFcLhcqlYpZs2bx4osvUlxczMcff8yiRYt44YUXuOKKK8LwLoQzlW3LF/jdDiR7ZY8PNBrSWJJIufZJ8t95CE/JcRwHt5BzcEtgpSrw1eOtKODoc6Ft6sZBE0iZL9rUhbZrauI6ZBkkqdlmGaDFVOxy7SR2ALrEREa//AI+hwPJ6awNTgJBieRwBAMNAG1sLKb+/QPbOR34HE5krxdfTQ0+hyPk+KU/rg7tMNtA/1t+GQw2ytdt4NDrfwUCQdTJtSsjfvdkMAFb4Vff4LPZ6puDapuGcj9eRvX+rJBzdEUfl/YFG6uPdptAA8Djltiw+mi7go2oqCgOHTqEzWajoKCAO++8k5qampCEU8nJydx1110sWrSoM4stCPhddqq2fQ2AZcrpF8QqFAqSLr+Pwg+fRbLbwF/bhi6d9Ago1BpUJgtx066LQEmFni5cMzE3bPZQ6XQhWVZbknr5ZaReflnIMr/Xi+R0hfYlkWUG3X8vkqs2eKkNZOpqV4zpaQ2OIKOOjsJndyB7vXirvHirbHUFRdGgtqP425XYjx5rsmxKvR5ZkoJNTk31cVFoNWhjLPRb2Dn/H9sVbEw+f0C3q9mYfP6Adu07ePBgMjIyOHjwINddV39RN23aFLKd8jTvICREhm37N8huB/q+I9Gntu5LrKfRJvYh/fa/UrriDRyHtyF7G3foQ6FEk9iHhNm/QpOQ3vWFFHq8rpyJub2UGk2j5g+FUknieee0av+k6dNImj4Nubb/SaDWpDZIcblCAqOU2bNwl5QGm4bqalckh5PYCWfhOJFD5dZtTXawVep0xE0YH7yOnaF9wcYFA9tVi9BdKZVKosVUyt2aLMt88803vPHGG7z55pukpaWFrF+xYgVffvklycnJaLVaHnzwQbQN5nPojvxeN1WbVwCc9rOqKrV6kq94EOvGz6lc/RGyL3SGSmQ/nsIjFLz7COrYFNLvWBT84pQlHwqV6F4mtCzcMzF3JwqFApVOF0h0ZrE0uU3KRTNPeZym+rgotVr6XHsNqfPmdlZxAdFBVOghvv76az7//HMOHjzY5LqXX36Zr776CpPJxKJFi3jqqad48cUXI1DS1qvetQrJXoU2ZQCGM2QGVW9lMbLsBxQo1JpA0KFUoeudgToqDlfeATSxvYKBht/n4cSrN6FN7IM+bQj6tKHo0ob2qDwkQtfo6onrTgdN9XGR/X5cxcWdfi4RbDRDq9XidDqDr6Xazjt+vz9SRTqjzZ49G5PJxKpVq0KWezweXnjhBS699NJgptKrr76a8847j+uuu47Ro7vvsEpvWS4Q6KvRHYfDdTZfdSXVOwNt6uqYBOJn3kT5t+/is1txFxwm+Z6/ozJZkL2u4D7e0lxkjxt3/kHc+Qep2vQ/ANSxKejThhB7zlVo4npH6i0JQo8Vrj4uzRHBBoEAwn1Su1W/fv344osv2L59O7Iss2bNGgCysrIoLCykV69ekSjqGU3XxNwI27Zto6ioiJEjRwaXJScnk5iYyPLly7t1sJFw8a2Yz5qFJj711BufBirXLgW/hGnYVBIvvROlVo+hfyalK97AnrWeyrVLSbz4NhTa+qGGul4D6ffge4EJ6vKycecdwJV/CF9lETWVRcSeOz+4bdXWr/G7atCnD0XXe5DITCoILejqPi5nfLCxcuVKNmzYQEVFBf/+97+5+uqrMZlM3HrrrezcuZObbrqJWbNm8dRTT7FkyRJ0Oh2+hj2JhYjavj0wPjwuLi5keUJCAvv3N91Ga7PZsNlsIcuKiorCU8BT0Cb2ich5I0H2ukm49E7MmfXV2XV9OWy7xuA60fS/l1JvwjhwLMaBYwPH8Ut4ik/gLjyM2lI/1LB6xzd4SnJqd1KhS+6PLm0I+vSh6NOHoY7qvF9pgtDTdXUflzM+2Jg5cyYzZzbuSJOSksInn3wSsmzjxo1dVSyhlcrLA5MFWU7qJGUymSgrK2tyn/feey+iw5hdednIfglDn+ERK0MkJF3WfJu6OXNGSBDSEoVSha7XAHS9QkegWaZehSs3C1fuATwlgWDEXXgY25YviJl0GfEX3giAZK/CV12BNqkPCqWqqVMIwmmvq/u4nPHBhnB6MBgMIa8lSULTTIa9G2+8kXnzQkd/FBUVsWDBgrCVr44sy5R/92/c+QdJmns/USPPDfs5zxRRw6cG55bxu524Cg7izsvGlXcAQ9/6ZjZ79ibKvvo7Cq0BfergQKfT9CHoew9GqTM0d3hBEDpABBtCj5Zcm7Hv5GYRu93eqGmljtlsxmw2h71sTXHl7MOdfxClIRrj4AkRKcOZQKkzYOyfibGZUT7qmCR8VSU4j+3Ceax2TgyFEn36UHpd/8wZ0WFXELqSCDaEHm3YsGEAjZpMSkpKmDZtWiSK1CLr+v8CEDPhktNm4rWexjzuIszjLsJXXYEr7wCu3AO48w7gLjqGQqlqkN/DS94/fo02pT/6tKHo04aiTe4rml4EoR1EsCH0aFOnTiUpKYmtW7cGg4vCwkKqqqq4+OKLT7F313IXHsF5dBcKrR7z+NmRLs4ZTx0dR9SwKUQNmwIEZt6VnPU1ZO6i43grCvBWFGDfvw4AhUaPLnUQ+rQhmMdehNocH5GyC0JPI3JwCz1G3SggqcGERSqVivvuu4+VK1firc3zv2zZMq688kqGD+9eHTDrajXMYy9CZRAZa7sbpVaPJiYp+FrXeyBpt71KwuxfETXqAtSxKcheF67je7CuXYa/QT6Qmqz1VO9ZjddaHDJxlyAIAaJmQ+gRNmzYwH/+8x8A3nnnHa655ppgbo2rrroKp9PJww8/THJyMnq9nt///veRLG4jnrI87Ac2gUpNzKSfRbo4QisoFEq0iX3QJvbBPO4iAHw1Vtx52bgLD4ckE7Ou/xRP0VEAVFGxgWaX9EC2U11yvw6nW/d7XJR++RaJc+4Q+UOEHkkEG0KPMHnyZCZPntzs+oULF7Jw4cIuLFHbqAzRxEyeC7IfdXTTHVeF7k8dZUE9dBKmoZNClkeNOAdXVCyu/GykmkrsBzZgPxCYOdo8YQ4JF/0SCIySkf2+NtdsufKzse/7CXPmdAz9u2+iOkFojgg2BKELqEwxxE/vvsGQ0DGWs+fC2XORZT/e8oLajqeBjKf6tCHB7Wqy1lP2xd/QJKTVdjoNJB1TN5gPpinOY7sBcBzbLYINoUcSwYYghJksy2Io5UlcPjf/2PIBv5pwPTp1956dty0UCiXahDS0CWmYx1wIENKHQ7JXoVBp8Jbl4S3LC8wVQyAYNfQbTdLl9zd5XMfh7bWP24iffn1434QghIEINgQhjCSHjcIPnsZ81myix87s9KCjp960D5YdZW3OFqYNmMKo5KGRLk5YNfw3j516BZZJP8NddDQ47NaVd6A2q2kgG27Rxy/gOLQ19CC1fT68FQUcfe7KkFXGQRNImf9YeN+EIHSQCDYEIYyqtnyBpyQH+8HNwU6GnakjN+1IBip7ig8AsLvowGkfbJxModYEmk/ShtQ2vcj4KovwuwOzTMdNW4C74DCS3Vq/k+QLfaw9jspkIW7adV1YekFoHzH0VRDCxO92Ytv6FQCxU688xdbt0/Cm3VZ1gcrB8qOdXaxT2l64t/ZxT5efu7tRKBRo4noF53rRJvYh9ZY/oUsfBs0kEFOotRgHTSTtttfwVhZTc2ADPlt5VxZbENpE1GwQmDn0tttu4+2332bs2LGRLo5wmrDt+Ba/y44+fRj69GFhOUfDm/aCzMvbtG9X1S68/NObbC3YHbJMpQjcRAuri5m/5I6QdeN7j+aRc0OXnWnUUbGk3vAHrBs/p3L1R8g+T/1KhRLLedcQO/lyIJC/xZ1/EABVdDz61MHoUgejTx2MNqW/GCordAsi2AASExOZMmUKCQkJkS6KcJqQfV6qNv0PAMuUeafYunWaummrlYH/woXVJW2+abcnUJFlGa/fh1YVmORO8ktsyttJjcde++eof3TXMG/4xVw7ei7HrXlUOK34ZX9gPzmQmM3nr0/QplFqsOijuXb0XL49vBqv5CNGb8bS4M+kNZ5RnW29lcXIsh9QoFBrkH1eUCrxVZUEtzFmnIVSa8BVcAipujx02O1ZF5Nw8a0ASC47fmc1akvyGXUNhe5BBBtAeno6f/nLXyJdDOE0Ur3nR6SaSrRJ/TAMHNcpx6y7aVtdNnz+QNv9yY8AChRoVRq0Kg0/HF3P9AFTmq5dqK2iL7A1rl3ob0kn3dKbGo8Du7thEGGnX2w6L8x8LHiu1za802yZS2rKGdtrJK/MfopnVr3G4YrjzW47IXU0t09ciF6t4+W1b1FcU9poG5VSxdyhM/n5qLkAFNWU8sPRdcFgJCb4GI1J07MDE191ZWC0ikKBOiaB+Jk3Uf7tu/jsVqp3fEfsOVejjool9pyrAALDbsvyceUfxF1wCHf+QfRp9TVWjkNbKF3+V5RGM/reg4K1H7reGSh1xki9TeEMIYINQQiDurk0LFPmdeiGJ8syhTUl7C85yL6Sg/gkH77amgWP5G16H2Tckof1udvwyzLTB0zh2tFzOVJxgkpXVXA7qbZWoa6WAeprF9JierHm+KYmj9/wvEqlkvP6TkKj0hClNRKlNRGtMxGlNRGlNdLbnAKAXq3j+ZmP8r8DK1my938hx9CqNPxsyIVcM+qy4LKLBp5Hqb0cq9tGlcuGtfbP6XWhVdV3Zs2rKuCzrG+aLKdaqeYvc35PgjGQRG3l4Z8oc1SEBCUWfTQWfQwGjb7bBSaVa5eCX8I0bCrRF9/MO7s+4dab/4jt67exZ62ncu1SEi++Lbh9IONpOtrEdBgzo9HxZI8blSkGyV6F4/A2HIe31e2JNmUAqb98qX4SOjFcW+hk7Qo2KrfkUb4+F9krnXrjLqDQqIifkk7shLQ272uz2fj0009ZsmQJTz/9NJMmTeKbb77hiy++oF+/fmzatIlzzjmHe+65JwwlF05XKT9/Anv2JkxDz27X/hVOK+/v/C/7Sg9S6awKWWfWRTEpbRyrj28IuWlrlGou6D+Fsb2G4/C6cHidJJkCE4Wlx/TmyQvu45kfX6PKVY1M4/k7NEpNsHYhx5rPyKQhDQKHQPBg0hrR1Dah1Ln77F+0+n0V15QFm1K0Ki0eyYNf9lPttods97OhFza5v8fnwd+g7CnRScwf+bNgQFL/WI3T58KsjQpuuzZnC1mlh5o87tnp4/j1lEBzg81VzX/2fB7SfBNTG5TE6KMxqLsmMJG9bhIuvRNz5gx2F2XVjzq64kFsu8bgOrG/TccznzWL6HEX4asqwZ1/MFADkn8oMNutSl0faPglchbdgTa+N7q6/h+9B6EyxYTjbQpniPYFG1sLuk2gASB7JSq3FrQr2HA6nWi1Wo4cOQJAXl4eDzzwAP/4xz8455xzWLt2LTfffDOXXHIJAwcO7OyiC6eBpoaQKlRqooZPPeW+sixTXFPKvpKDOH1uLh0S+EVq1BjYkLsNSfYTrYtiROJgRiQF/lLNKfxz20eNbtoyMgpgfGpmk+dKi+nFP+a+1GztwjUjf8bPhs4EYHDCAAYnDOjIZWmk0lnF90fXoVBAojGOG8dezb93LMXqCiy/asQlWAwt39C0Jw3RTTP34qoRvZrc1u3zhGw/K+N8RiUPweq01daYVAcDlGitKbhdqaOCH46ua7YMz0x/iKGJge+CH46u53D5sZDmm4ZBil6jP+V1aU7SZfU/cE7uzGvOnIE5s3HtxakoFAo0lmQ0lmSiRpwLgN/nwW+vD2i9FYVI1eU4q8txHq8fLaS2JKNPHYxlyjy0SX3b+7aEM1S7go3Y8b27Xc1G7Pjep96wCcnJyUyZMiX4Ojo6mrlz5zJ6dCAlcFxcoAq2srKy4wUVTksNc10MUUWhMkQ3+ytQlmWK7WXsK85mX+kh9pccpMJpBcCkNXLJ4GkoFUr0ah33Tv4laeZepJlDU1l39KbdXO1CcU1Z512UJnyy70skWWJK2lnBvhmjU4bx5ub/Y0Pudpbt+5Jbxl/baec7OXfIlD5nNbut1KCjarzBwi1nXRtSS9Kw1sSir5/XZE9xFutytjZ1SDLi+vH8zEeDx39l/du1QUn0Sf1LzMQbLI1qjBrqyKijU1GqtShjEoOvtQlp9Ln3HdwFDWo/Cg/jsxZTYy0m5uy5wW1t277BW1kY7P+hio4XzS9Ck9oXbExIa1ctQnelUtWPZY+JieGFF15g8+bNrF69GrU6cIkaTmsuCA01/NUZv2sr7sIjpMx/HEP/0ciyjOSXUNdmgPz28Br+uf2jkP2jtSaG19ZaSH4JpSqQ/mZyetM3x47ctDujdqG93JKH2ydcz/QB9TU+erWOB6bcSubRdWSVHg7LeVtD1SCfhcUQw0UZ5zW7bcP04xdlnMewxIzaPiWhQUlibRMWgM1dw5b8Xc0e8/7JtwSDoUe/fZ5jlbmh5VMEPhMFXTRUWB0di3rIJExDAhPOyX4JT0kO7oJDaJP6BLer2b8WV059c44qKg5d6iD0qYMx9BuFrpeoDRYCRAfRk/h8Ph5//HHi4+N5+OGHKSws5K233op0sYRubHtBoKp564nNnJ2bjdUUzVFvBVkb/82+0oNc0G8y14wKTCs/KL4/0VoTw5IGBZtG0mJ6oVS0Pr9eR27aXV270NBdk25sdt30AVND3k931vCX+7DEQQxLHHTKfQwaPb+ecmuTNSVVLhtxDQK8vjGpjYINqW7I8ElDhRUKBZLfz//tWIbFEBNsvok1xJBgjMPQgWachhRKFbqU/uhS+ocsjz13Pq6crNoRMAeRaipwZG/Ckb2J6DEXkjgnEAT5aqw4j+5ElzoYTVzLk84JpycRbJzks88+Y/ny5ezYsSOkxkMQoJlcF3W/Oh2VPJ6RFFi4Y0lw/dHKnODz/rHpvH35y20KLk7WkZt2d65dOJ3p1TrOTm/dEOi5w2YxMnkIK7J/ILcqPxhoNKRTaRnXexQbc7ezo2gvO4r2NtrmhjFXcumQQEfb3UVZfH3ox2BAEquPwWIwB5/HG2PbFQAY+o3C0G8UUDv0tqIw2PnU2GDItytnH6X/+ysASkMUut6DgsnHdL0HodKbmjy+cPoQwcZJ3G43AJ988gmTJ09m6dKlAJw4cQKFQsHEiRMjWTwhwupyXVS5qvH6Ax0sfbU3A7nBd7UCBUatgdsnXM+EBh02FQoFCiL3q+50qV04naWaU0g1p3Bev7Ob7cw7f+SlzBk8gxkDplLprMLqslHpCjxaa183bMbJrSpoFCTXUSgUfHjVomCw8c62D3F4XcTqzVj0tcGJIfA83hjbbG2JQqFEG5+KNj6V6NHTQtapjGaMQybhzstGsltxHtmB88iOwEqlmn4PL0ZZ28fGay1GbU5A0Uyq9tZwOKr46xfPce+lT2IwRJ96ByHsRLBxkrlz5/L111/z6quvsnnzZh577DG+/fZb/ve///H6669HunhChKXH9OaV2U/x5ub/Y3vBXtySp9E2OpWWs3qPCjZTCEJ7tdSZV6lUMjqldWnwJ6SNIcEUFwxM6gISq8uGX/ajVNbXtG3L30O5s+kO8ZcOnsENYwNJxI5X5rJ03xfBZpv6UTiBWpM4vSV43LoaEFmWkWxltR1PD+LKPwQKRTDQkGWZ/H8+giz50PUeWJt0bDC61EGoo2Jbfd32HVzLNn81+7J/YvyYS1q935mqKyZlFMFGAzqdjqioKBYvXhyyfNWqVREqkdDd1E3/PReItRhYGReFV1lfU6Hxy8woK+e87K8oWPWVmP5baLfO7MybZIoP5lw5lTsmLqTCaQ0GJZXBpGpVJEXVT+lQUF3SYqfXty57gTiDBYCle1dQXFMWbLqxmGKwjJ5C7KTZWPTm4D6SvQql3oTPWozrxD5cJ/YF16ljkki4+FaMGadujtqVswNkmV0520Ww0QrZRQdYm7OF8/tMIDN1VFjOIYINwO/3o1Ao6NOnz6k3Fs5ocdMW4Ck+juSoolyjwg8gy2hk8CrAD1SoVWL6b6HDItWZt7W1JUMTBwY7vVpdVYH8JbXNOVWuamJ09c0XOwv3caiZVPVT0s/i/im3AGBTwseZmcSo9UR5PBhrbBitZehL84iqKSOhQd+Oyp+W4ji8rT7teupg1DGJKBQKdtcUgErBrpqC9l+IM8iOoxtBltl5ZIMINjpbaWkpS5Ys4frrr6e0tJTzzz8/mFNDEJqjTexD2q9e5/D/XmeL9xgKGSw+Pz8rq+Z/CdFUq5RsjjHws4QR9P3ZvSi1nTMaQDjzdPfOvHEGS6s7vS7IvIISe1kgGGnQhGN1htaWlDrK2Zy/M3RnFZASBUTxnE5F3diflblbOOIrIae4nPLKLdCgj6xKKQMKSpX+RkOFR0paHrvoYRRqDQq1FpUhGoXqjL0VArCz5CAoFOwoyab5Xl0dc8Ze4fLycj7++GO++eYbLrroIv74xz9GukhCD6HU6lnTtw/+I8cZbfdwVbEVrQyDHOUsS7Gw26Rldd90BolAQ+iA06kz7/CkQQzn1EOEe0Un8+spt4YGJLW1JpWuKmJN9T8Ic9L6saOwusnjSLWdXaWGI2xq86McULi5eeWzKGRQAr8adQWTR80C4JPlL7Cy+jjK2m7cytoO3UqFgii1gT9c/afg4V5c9ig1+FEqlCiVysCjQolSqWJy34lMGx1ovjmat4flB1aiVKpQKdUolSqUKnXguUrN1aMvJ1ofSKu/9sRm8m3FKBWK+uPV/iVFxTMpbSwQmJ/op+ObUCqUKBptq2BwwoBgE1ZxTWmgj0/tdh/uXk52+ZGQ66UKxGYU+xxhy+NyxgYbQ4cOZc2aNZEuhtBDuSUPC/TpjDq2C+TA9N9an5frSmoYNSyTvCY6jgqC0DKzLqrVtSWXDb+Ys9LGUOmqoqy6jK3HN1El+5CbG8Jbu9ynAF+DEWFyg1EvNT4XFeqTh6XLgEyU5Khf4pc47K7Epm56xExacf0cPAVHt7O+vOk5eQB+NmI20QSCjR/Wvc9eVdMTLI4wJASDDVtZDn/f+kGzx/z1WddzdkYgGP1x/0o+OfZTs9sCSIrQRwC130+UJDOzoPHsy+1xxgYbgtARvxp+GTk//KrJ6b9H7d/JnBmdm9FREIRQJ8/fc9ukhXz8zWt8XnGgUafty+KGcOWF9+CX/bV/cvB5w6G8V1z8a2Y6KpG8XvySG8nnRfJ5kCQvypOaWu4acCEenxuf5MXv8+GXvEiSF7/ko3+/+hQJfWP7sCA/C0ny4fdLSH4ffknC75fwK+SQeXnGuPykuGrwKxTIgF9B7aOCPob67ZSOGsbbnIF1gKxQ1D4GXsdQHwSZ8o+Q4fDgb3A8n0JBhUaFS6loMjjT+GWGObxc49TS95pftO0fphki2BCEdmg4/XfipXei1Oox9M+kdMUbTU7/LQhC+BXby5rstF3iKA9OGdCSaGMM0cZTj/BRKFWMnTy/VWVKHzWN9FHTTr0hcOnCPyN7Pcg+D7LkDTz6vMg+LypT/agdc2Ifbh9/fYPtGm7rwZIyNLjtOckjGeeQQtb7vR6kmkrWRGtYGWdqFJzNtLqYnTyaxIV3dlq/MxFsCEI7NJz+u45Sqye5ndN/C4LQMaWlJ1jnKUMBxPrh+oHTWXzkB6oVsM5dxrVlOSQkdO8Rh0qNDjSnzs2jjorFPPbCVh3TMmUelinzmlz31RfP46/OCQ3OFGDvM5jkOb9uU9lPpf05kwXhDJZ02T3NTvFtzpwRMj24IAjh99FPb+NXKMhURfPq5S9x7qT5vHb5S4xWReFXKPjwp39EuojdSqWzirU1eVA7ou7aMgcWnx9kWFuTh9VZ1annE8GGIAiC0ON5/D5+kXIWj83/I8baphCjMYbH5/+JX6SchUfyRbiE3cvSnZ8iITPC4eFhq5JpF93Fw5UKRjg8SMh8vOvTTj2faEYRBEEQerwHr3qx2XWXnH8L/9/efYdHVaUPHP/OTCa9V3ondEJXigXBguiiglhQURErKyCuqGv5qSu2VaxrQ1QEpCogUkUFpSnFAELokATSk0nPlDvn98ckkwwppBd4P8/DA3PLue+9zMx959xTZBxRV9lnjzI2KYsrW/V3ts3o2D6Kyas/4tf4PcQby+9BUx2SbAgBaJpj6u7ExMQGjkQIIereyGxvPLqNwdptCGeTU4tXDLqNKL/WdD1zlPj4+POWU/SdWfQdWh5JNoTAMaIswIQJExo4EiGEaCRem1fpTVNSUmjbtm256xsk2Th+/Dhvv/028+fPJycnB19fX+666y5mzJhBx44d6zWW6OhoVqxYwcKFC/Hy8mLKlCkMGzaMrl2Luw5pmsb69ev59NNPiYmJoV27drRr1464uDjatGnDI488QlRUVAVHEY1dz549WbBgAWFhYRgMVZvaOjExkQkTJrBgwQKaNWtWRxHW/rGbatwXI7leVSPXq2pqcr00TSMlJYWePXtWuF29Jxtr165l3LhxWK1WrFbHSGnZ2dnMmTOHr7/+mmXLljFq1Kh6iycqKopOnTqxcOFCrrrqKh544IFS2xgMBq6//nrS09N55ZVXePXVVxkwYAA5OTncc8893HXXXcybN4++ffvWW9yidnl6ejJgwIAaldGsWTNatWpVSxHV37GbatwXI7leVSPXq2qqe70qqtEoUq+9UY4fP864cePIy8tzJhpFrFYreXl5jBs3juPHj5dTQt3w8XGMzObl5VXhdt7e3i6vfX19eeyxx7BYLHz88cd1Fp8QQgjRlNVrsvH222+XSjLOZbVamT17dj1FVHPt27cH4OxZmcpYCCGEKEu1kw2dTlfun88+Kx485bPPPnMu//jjjyuVbHz00UelynzwweKhn3fv3u2yriHFxsYC1HtbEyGEEKKpkEG9asBkMvH+++/j5eXFP/8pI0ZerPz9/ZkyZQr+/v7n37gRHbupxn0xkutVNXK9qqY+rpdOKaXKW3no0CG6detWawfz9/cnOzu7UttlZtbuUKnn06VLF8aNG8err75a7jbfffcdzzzzDLfeeishISGcOnWKiIgIJk6cSMuWLesx2vpT2+8BIYQQF5967Y1y1113MWfOnAofpRiNRu6+++56jKrqbrrpphr3XBBCCCEuFvX6GGXGjBkYjcYKtzEajUyfPr2eIqocm81GRkZGQ4chhBBCNEn1mmx07NiRZcuW4e3tXSrpMBqNeHt7s2zZskbX2HLdunXnHYpVCCGEEGWr9waio0aNYt++fTz44IP4+/uj1+vx9/fnwQcfZN++ffU6oFeRvLw8AHJyckqtO3LkCGvXriU0NJT8/HwACgoK6jU+IYQQoimr1waijVF0dDTLly9n8eLF6PV6oqKi8PT0RNM0MjMzOXbsGNOmTaNFixZ89tlnHD58mGHDhnHnnXcyYsSIhg6/zl0M7wEhhBB166JPNkTF5D0ghBCipmScDSGEEELUKUk2hBBCCFGnJNkQQgghRJ2SZEMIIYQQdUqSDSGEEELUKUk2hBBCCFGnJNkQQgghRJ2SZEMIIYQQdUqSDSGEEELUKUk2hBBCCFGn3Bry4GlpaUyYMIEFCxYQEhLSkKGIi1xBQQEHDhwgLCwMg8HQ0OEIIUSToGkaKSkp9OzZE09Pz3K3a9Bk46uvvmL9+vV8/fXXPPHEEw0ZirjIHThwgAkTJjR0GEII0SQtWLCAAQMGlLu+wZINpRSzZ88GYPbs2UyfPh2dTtdQ4VTJpk2bmDdvHjt27KBNmzY8+OCDXHHFFYSHh1dq/6effponn3yS0NDQUusOHz7M0qVL+eabb/Dx8WHz5s34+fmVWY7ZbGb48OGkpaXx6KOPMnr0aDp16lRquxMnTrBo0SKeffbZqp3oRSQsLAxwfGCaNWvWwNEI4cqalcWJT+fQ/oH7cQ8KbOhwhHBKTExkwoQJzu/Q8jRYsvHbb7+RmZkJgMlk4vfff+eyyy5rqHCqZMSIEej1enbs2MGkSZO49dZbK71vSkoKq1evpm3btjzyyCOl1nfp0oXnnnuOH374AZPJxKJFi5g8eXKZZa1cuZK0tDSCg4OZOnVqucdcsGABK1euZPr06Xh5eVU61otJ0aOTZs2a0apVqwaORghXp+bNx/N0LNYNG+kwY3pDhyNEKed7/NxgDUTfffddcnNzAcjNzXXWcjQV3t7eAFW+eS9evBhvb2+WLFmCpmnlbte5c2fat2/PvHnzsFgspdYrpVi6dCl9+vSpMIacnBx++eUXsrOz+eGHH6oUqxCi4WlmM6fW/sLuFtdx9s/95J6ObeiQGj2LycT+Z5/HnJrW0KE0CfVxveol2RgzZgw6nc7lz48//ohSCnDcOH/88cdS24wZM6Y+wqs3VquVnTt38swzz3D27Fl++eWXcrfV6XTcd999JCcns3r16lLrN2/eTP/+/fH19a3wmCtWrGDq1Km0adOGhQsX1vgchBD1K2njJmJ9IzF5RnDEvw8nPpvT0CE1emdXrSbr4CFOfT2voUNpEurjelXrMcro0aNZs2ZNjQ587q/1sn69r1q1qlLtOK6//np+/PHHasVx+PBhvv32W3bv3s3cuXP5v//7P7Zt20bPnj354IMPOHToELNmzeL06dNce+21vPHGG+j11cvRNmzYwKhRoxg9ejRvvfUWCxcuZOTIkeVuf9NNN/Huu+/y5Zdfcsstt7ismzdvHv/5z394/vnnKzzmpk2b+Oyzz8jIyOC1115jz5499OvXr1rxCyHqlyUjgxPffEtci1tApyPFpw2Jpw6hf+k/6Ax6dAY3dAYDejfH3zo3g2OZm8FlucHLi5Y3F/94S9nyG3aLhZAhQ3DzdtSM5hw7jjUzs7AcN5e/9S7lFpfv5uODrprfh3VFM5tJ+HEtKEX6jj/IPR2LT9s2DR1Wo1Vf16tBe6M0Bl5eXiQmJpKcnMzatWt58cUXiY+P55577uHpp5/msssu48svv2Tfvn088sgjXH311VxzzTXVOtbq1at55513cHd357bbbuPjjz/m1KlTtGvXrsztPTw8mDBhAh988AGbN2/miiuuAODgwYMEBQXRokWLCo+3bds2Bg8ejNFoZNy4cbz33nssXLhQkg0hGilbbi4FCYn4duoIQMbuPcR7tEEVrrfr9Bzy74d39Eao4DHsudz8/FySjVNfz8eSmkpAr17OZCNu6XLSd+ysUrz9P/sYzwhHw/iYN/5L+h9/0uVfTxBy6SUAJPy4hjMrfiiV/JRMWM5NaFqMuRG/yM6O89/7Fxm79xLUN4qg/o7vrYLERFK37TgnCSpOhEzR0ajCa2O3Wjny9my6PPUk3q1aAmAxZZJz7BhGf3/ncexWK6bofVU697L217u5EdgnyrmNKXofdqu10mWWt39Ar54YPDwAyD56DGthe8fKKmt/344dcA8KImnjJlB253mc+GwOvV59uUrlV0a1ko3q1iIAfPLJJ0ybNg2z2VxqnYeHB++++y4PP/xwtcuvqjZt2tClSxeOHDnCPffcA0B4eDjdunUjMDDQ2R3yqquuIjQ0lBMnTlTrOAcPHiQyMtLZvuKOO+7g888/59tvv+WZZ54pd78777yTzz//nC+++MKZbMydO5f77rvvvMdcvnw5L7zwAgC+vr7cfPPNLF26lGeffZbg4OBqnYcQovYopcg/c5aM3bvJ+HM3WQcPYQwIYMDczwCIXfEDp4KGYtcbHTvo9GR6RZDu3YKeI/rh16UzCclm7JqGh8GOu86Oh94GdjtK01A2G0rT0BuNLscNu2wo1swsDN7F7b18O7THbja77Ge3aSjNhir6W9Oc/7bbNHRuxbcQu9WKstmgRG20NTsHc3Jyla5J6OXDnP/OPnyEhB9WY/DydCYbefFnOP31N5W9wOSdjiVu6TK6THc0os85doxDr8wiqH9fur/wHOBI8g69MqtKcZa1vzEggEHz5jq3OfreB1jS0itdZnn7D/jiM2eyEL9kGel//FmlWMvav+uzMwke0J/4pcuwmwufLChFztFjZO4/QECvnlU6xvnUe81Gv3798PDwKDfZ6N+/f32HhJtb6ctQ1uAkHh4eWKuQpZa0aNEiTCYTTz/9tHNZeHg43333HdOnTy93MJTg4GDGjBnD4sWL+fvvvwkJCSE9PZ2ePSt+I5w5c4aYmBhee+0157KsrCwsFgtLly7loYceqtZ5CCFqxm61kvX3QdJ37SZj124KEhKLV+r1GJs1Z/+OE0TvPE2SfiCazvX7Sen0HA4aQPivv9D2rjtY/v52ks7muGzj7mHE28cbL293vLyNeHm7s2/5fsdrHyOXTLzb+Yg6MyMfo9FAq1vHodNXf/iBbs88hdI0dCV6JbS4cTThw69wSVCcyYwzoXFNYnw7dnTuH9S3DwYvT/wiI53LPMPDaXHTP1z2UTZH2QVJSeQcPQZ2u0tsmdH7UXY7Or0eY0AAQf37OWuPwFGjUJTMVFZZ+xt8fFy2CejVC1t2dqXLLG9/vXtxsujTsYOz5qayytrfPTCQtB1/oBWYMRs8OdBsOD0SN+NpzuP4J5/R94N3a/URWb0nG7t27XLesHU6HV5eXuTn56OUwmq1smvXLgYOHFjfYdW69PR0goKC0Ol0mEwmcnNzef/991222bJlC5MnT+aHH36osPvsfffdx5IlS/jiiy9o1qwZd99993mPv3DhQt5++226du3qsnz8+PEsXryYyZMnV7vtiRCiaiwmExm79pCxaxemv/ah5ec717n5+RLYtx/WTlGcyvdn64EUCpYdKlzp71JTUMTs5sNZwkhcu47mLdvgZtRTkGclL9dCQb4Vi9mGxWzDlJ5fal93DwOXXt7B+Xr+pztIS8nlkX9dQVgzx5g+mzccIf50Bl5eRrx93PH0NuJdlLj4FCcwXt5GPD2N6PS6wscjrt0f3Xx8cDvnBloVfl0i8esS6bLMu01r2t83sdS2Sin2/nMa2O2uN08tDy0/j9St2wm7bCh+nTvR/YV/u8bp61tqWVWUt3/k9MerXWZ5+7e5fXyNyizaXynF0Q8+wl5QQFxwP0yeERwLHUDPpC2YU1Od16u21Huy8dtvv5Gfn4+npycRERG8++67TJ06leTkZPLz8/ntt9/KHH+iqVm1ahX33nsvAEuXLuXGG28stc2wYcNo1qwZ3377bYXJRvv27Rk+fDjr1q2jR48e/Otf/6rw2AUFBcTExJS53bhx43j++ef55ZdfGDFiRNVOSghRZfHfrShV7e/dtg1BA/rj3r0PJzM92LT7DKlbcgBHDUVEuBfux/ZwxrcTdp2xVJma3sjhwH5ELFzK9V987HJDV3aF2WwjL9dCfp6V/LzCvwtf25VyKcvDy4inlxEv7+LjnI01cTwmpVLnp9OBp5eRB5+4nIAgx2OZP38/RXpqLn0vaU14c38ATOl55OVanEmKh6dbrQ7kmH0oBnOyI+a4gO4uN097gZmTc+YScumgUo+ULlZF10vTGYgP7F7YALktOe6B+BaYav161XuysXPnTgwGA2PGjOGLL77Ax8eHq6++mvvvv5/ly5ezc2fVGijVBk3TSo15YbfbsZ9TFaeUcm6XX/jLJCfHtfoSYM2aNWRkZDi3W758eZndV/V6PVdddRULFy5k27ZtDBkyxLkuPd31Od/999/Pzz//zK233uryAc3PzycvL89l20WLFnHppZeWea4jR47k+eef54svvpBkQ4haln34CEkbNxHQuxdhhW0PfDu0R+/uTkCvngQN7I9fVB9OJ9nZuiuOE4tOUXTv9/F1p1f/VkQNaEXmkq9Y7xaAXVf+QEk2vZHTXh1ovmSZyy99nV6HZ2ECURkPTB1WatmI0V3pP6Sto7akMFkpyLOQl2t1TWDyLJgLbOTnWfHwLL6dxBxI5OTRVDp1Cye8uWPZnh2x/L7pmEucXt5GvLyKa0u8vQtrUQpfR/aIwD/AkcCYC6zodDqM7oYyk5TYbxdjt1jKvnlaTGj5+SSuXUeLf5T+4dcUKKVQdoXeUFwjbS6wotmU436lFMpedO8q8W/lSEDtdjtKQau2QYDjeqXrA0kIae/SAPlw6KX0P7uu1q9XvScb3bp147nnnuP+++93LvPx8WHx4sXMnTuX5cuX12s8u3btYtOmTSQnJzN//nzGjBnD+vXrOXjwIPHx8axevZrLL7+cpUuXkpSUxKZNm3Bzc2PHjh0AvP3226xduxY3NzdsNhtJSUnExsayZMkSjh07xptvvklcXBxz585l/PjxBAYGOo/9xx9/EB0dDcC///1v/vnPf9K7d2/Wrl3LsWPH+PDDD7nmmmuIjIxk4MCBDB8+3Dn2yJkzZ9i0aRP79+/HYrHwwQcfMGrUKHbs2MF7771Hjx496NmzJ4MHD3YeLysri8WLFwOwe/dunnvuOSZNmkT79u3r6WoLcWEpSEwEvR7PwqkKck+fJmnjT1gzM53JRkCvngya/xUGDw9iT6Tz0Ud/YC6wAaA36OjaI4LeA1rTqWsYhsIbyZETSWR6DgRd+Y867XojJwJ702n/H9T2Jzi8ub+zRuJ8NM1OQb5rsnHJ5e3p1C2csIjicYC8fd1p1tLfmaRYzBp5ORbyciyQkltm2WERfs5kY/OGo+zYfIKRN3RjyHBHe4mTx1L5Y8tJjFjJTvTGLbAn2e5B2HEkI3adnv0RV9IuYx9Kp+fMij+5LOpSIto6htZOPJPJiSOpRLTwp2MXx7LMjHx27ziNXVMopQpv3IV/K4VdU4U3dscyu13RITKUfpe2BSA1KYd1Kw4QHOrD9WN7OeLQ7Mz9YKtLWc7y7KrUcrtd0bxVAPc8Mti5/3+eWoNOB8//9wbn9fnqw20kJVS+TYhOr+P5t0aTF3+GrJgYYiKuJ9cjuOQGZHmGkuHVjKD8RGIXLiZ8xFU1ehTmLFqpc+rUSjh06BDdunWr8UFE03WxvAfi4+MZMWIEmzZtkuHKRbnsNhvZMYdJ/3MXGbv2kB8fT/MbR9PhAcePJ0t6Bkk/bSJ40AB82rUjy5RPSlKO80ZWkG/lnZc2EhbhR9TAVvTs2xJvH/dSx1mxcC/7954p6pFYLjc3PQOHtePqG7vX+rnWNZtNK6w5KawpyXWtMcnPszJsRCcCgx2jNa9f+Te7t59m1M096XuJYxyIXdtOsWb5gSod99IWOVwz4/bC/U+zZvl++g9uw+hxvQE4E2vii/d+r1KZ/S5tww23OvY/G2dizru/07xVAJOnO6bgUHbFK/+qWi/OsvbX6XU89+b1zpqdrz7aRkpiNnq9Dp1eh77wj05X4t9613/f/8+hHH3vA1I2/8beiBGke7coldR6W0xcGvs9end3ml9/XZltZIpU9rvzoh9nQwghKmLNyiJj9x5HA8+9e9Fyix9bGry9XVrsuwcH0Xr8OADSU3P58PVf8PIy8sSLV2Nw0+PpZeSfz1yFX0D5U3EDJJ7NOm+iAWCz2Tl5NLV6J9bA3NwM+Pob8PWv+FoUuXZMD64d04OSv487dQ3n1on9OfzFfHJNuWR6hpHm0wp1zuMng2YhNDcWPXb0qvj/L6KFP5de0YFWbQOdy/wDPbnyui6FN23QG/TodRTetPXo9Y7ODSWXB4cW//IPDvVhwoOX4OlVfHvV6XVMmjq01H4uyYFBh15XnBwYSjwu0el1PP/f0aUeH9372BCqI/fESZTdToHRp8zaM7ObD8m+7YnIOUnm/qolc+WRZEMIIUpQSpF36rSja+qfu8k+cgRK3OC8WrUkaEB/ggf0x69bV/RubiiliDuVQeyJdIaNcMy8HBTiTYtWAQQEeZOfZ3HeVM+XaAA8/OQVdXNyF4CSN9zAYG8Cg73p9t6/UErx8VubUUml29HpvbwYNnE8Pfq6DoTYul0QrdsFuSzz8/fk8qs7Vzs+Ty+jsyarpJZtgsrYuvJqszFt3/dnE3sind8+3wmW0t1oNb2Rk52vYcxzIzG41U6vRUk2hBCihH1PPUPOkaPO1zo3NwJ69iBoQH+CBvTHq3kz57rMjHz27T5J9J9xpKc6fjF3j2pOcKgPOp2O+x8fhr4GY1eIyos7mUFmRumuvgBWi8a6lQfo2qtZrd08m7pf1x/GWkaiUcRi1vhz6ykuvaJDudtUhSQbQoiLVuKGn0jf+Qedp07B6O9oEOnTri3mlBSC+jtqLwKiejuH9AawmG3EHEgk+s94Th5Lpagpv6+/B737t8LNWHwzk0Sj/tT3zbMpS03OIf5URoXbWC0av64/Qp9BrSvds6kikmwIIS4KStPIPnIUv8jOzsGnUn/fSmb0PjL27CX8Sseji3b33UvHRx5yaYuhlCL2ZDrRf8ZzMDoBi9nRm8Tgpqdrz2ZEDWxFh86hLt0SRf1piJtnU/b7T0fR7OdvFGTX7Pz209FaaYAsyYYQ4oJly8khY89fZOzaTcaevdiys+n1+qv4d3OMrNviHzcQdvllBPXt49ynZC1Gfp6FP7eeIvrPeDLSihsWtmwbSJ+Breke1Rwv79K9SUT9aoibZ1PWEA2QJdkQQlwwlFLkx8U75x3JOhTjMk+GZ7Nm2EoMxBc8oPRcTMquXOYI+e2nY2g2O34BnvQe4Bh0KzTct9R+ouFcDL13alNDNECWZEMI0aTZLRYyD/xNxq7dpP+522WWUZ3BgH/hyJ1B/fvj1bJFua36LWYba78/QOyJdB6deSUGgx4vb3euvqEbIeG+tO8cKm0wGinpvdP4SbIhhGiy8uLiiZ7xFPYSs0gbA/wJ6t+PoAH9CewTVeHoh9lZBfgVdkk1uhs4E2siIy2PuFMZtOsYAsCgy2SEXSFqSpINIUSTYM3M5OzqNWi5uXR48AEAvFo0R+/ujlfLFs6xL3w7dSw1+2hJ5gIbh/YlEL0rjtMn0vnnM1cRFOKNTqdj9Lhe+Pp5EBImj0mEqE2SbAgh6p3FZOLwm28T+cQ0PEJDytzGlpdHwdkEfDs55sFApyN+2Xfo9Hra3DUBN28vdAYD/T/7H27e3hUeT9kVp46nEb0rnkP7EpxdJN2MehLPZBIU4ti/bYeyYxFC1EyDJhsJCQncfvvtLF68mGbNmp1/ByHEBeHsqtVkHTzEqa/n0WXGdOfy/DNnixt3/n0QY0AAA+Z+5pjt09+fdvfchXfbNuiNxV9dFSUa6am5RO+KZ9+ueJcBn9p0CCZqQCu6RzXHw/Pi7gYpRH1o0GTjlVde4ffff+eVV17ho48+apAYtm/fzooVK1ixYgUAPXv25F//+pdzivY1a9Ywa9YsCgoKmDx5MuHh4axYsYIdO3bQpk0bHnzwQa644grCC2d9PJ/k5GR++eUX3nrrLbKzsxk6dCjNmzfHZDJx+vRpBg0axIMPPuhMvuLi4ti8eTNvvPEGRqORa665xlmW1Wpl586dDBs2jNdff53o6GhWrFjBwoUL8fLyYsqUKQwbNoyuXbvW7kUTogY0s5mEH9eCUqTv+IPEDT+RHxdH+q7dFJxNKN5Qr8ezWQS27GzngFstbx5z3vLNBVb+/iuB6F3xxJ1Mdy4PCPIiakAreg9o5TKXhRCi7jVYspGQkMCXX36J3W7nyy+/5Pnnn2+Q2o3BgwczePBgIiMjefPNN4mIiHAmGgAjR47k888/56233qJTJ8ecB4GBgezYsYNJkyZx6623Vul44eHh3HbbbWzdupWffvqJuXPnOtedPn2a++67jw0bNrBy5UpCQkJo3bo1d911FytWrCAzM5PXX3/dpbzk5GQ++eQTAKKioujUqRMLFy7kqquu4oEHHqjuZRGizpxZsQplcwyKZbdYOP7Rx851br6+BPbrS/DA/gT27YPRz69KZVutGu++ssk5hbvR3UC33s2JGtiKdh1CXLq0CiHqT4MlG6+88gr2wv7vmqY1aO0GwKRJk9i7dy8bN25k69atDB06FIBZs2YxZcoUZ6IB4F1Ybevl5VVmWZXhXUbVb9u2bZkxYwZPPPEEixYt4rHHHnOu8/LyIjMzs9Q+4eHhDBs2zPnap7DlfU1iE6KuxC1ZRtzCRa4LdTpChw2h+fWj8OsSWWHjznOlpeTw919nGXZVJ/QGPUajgQ6RoeTlWoga0JpuvZvj4SlN04RoaA0ytm5RrYbFYgHAYrHw5ZdfkpiY2BDhOL300ksEBgby/PPPk5eXx8qVK/H29mbEiBH1FkPRI4+MjIqH3i3pqquuqqtwhKi2lC2/Ez3jKRLXbXAusxd+5l0oRe7JU/h17VKlREMpxaIv/uTXdUc4UWKgplvu6sfER4fQZ1BrSTSEaCSqnWzodLoq/enfv3ikvldeeYWCggKX8jRNo1evXlUutzaFhITw/PPPc+bMGWbOnMnKlSt54oknavUY53P8+HF0Ol2lEhyr1cr//ve/eohKiPIpTSP78BHiliwjK+awc7lWkE/OseOY/op2bKcUadt3llmGOTWV1K3byz2G3a44FpPMd/P3OBt66nQ6+g9pS9TAVi7TthtkfhIhGp16T/uLajXOZbFYSEtLq+9wSrnhhhtYs2YNGzZs4IMPPsDNrf4u0enTp/nyyy955513GDx4cKn16enpvPDCCwDYbDZ27NjBoEGD6i2+hpKXl8c777zDunXr0DSNoUOH8vTTTxMaGurcZuvWrXzzzTe0bNkSi8XCU089hV8Vn/eLylFKkRcbR+a+fZii95P190G0PMe8Ic2zsvDv2gWA4EED8QgNxb97NwCyD8VgTkkps0x7gZmTc+YScukg9Mbi3iGpSTlE74pj3+4zZGc6fqCENfPjspGdAbj0cpnBU4imoNp3UqVUtfYr2VbjXEajkQceeKBB224ABAcH4+npyezZs7nyyitxd6/eREv5+fku52o0Gl3K0jSNxx9/HD8/P+Lj49m5cydKKZRSdOnShY4dO5aK6+WXX3a+jouLc2lgeqF65ZVX8Pb25tlnn2XPnj0sWLCA48ePs3jxYtzd3dm7dy/Tp09n5cqVNG/enBUrVvDYY4/x9ddf13rt14WkMmNdFClITiZz335M0fvI3HcAq8nkst6zRXMCe/dymWvEPTAQ9359na9jv13sfIxiNnhyoNlweiRuxlNzJCpafj6Ja9cRNPJaR2+SP+M4E1t8nKAQb6IGtqJXv5Y1PHMhRH2r15qNc9tqnKuo7UZD9UwBWLp0Kc2aNWPGjBm8+uqrfPTRR0yfPv38O5Zh9OjRnDlzxvn65ptvdulNYjAYeP/9952vk5KSeP3111mzZg0PP/wwa9aswWgsfwyA1q1b061bt2rF1lSkp6fTqVMnJk2aBMD111+Pr68vH3/8MXv37uWSSy5h1qxZDB48mObNmwOO6/7iiy+ybt06Ro0a1ZDhN2rljXVRRDObOfnFl2RG76fgnPZUxqAgAqN6EdC7F4G9e+MRFlpq/5Ly4s+QFRMDhT9S4gK6Y/KM4FjoAHombUGhI8UQyv61saRs/QnN5kjS3T3c6BHVnKiBrWndPkiSRyGaqHpNNiqq1SjSkD1TDh48yKZNm5ztIH788UfmzJnDqFGjqjRWRXp6OkFBQbz33nuYS8zZULLavywRERG89dZb/Pnnn8TGxnLs2LHzJhPjx4+vdFzgePySnZ1NUFBQlfZrKDqdjrvvvttl2bXXXsvHH3+MyWQiNjaWffv2uYw/YjQa6dq1K6tWrZJkoxznjnWRc+IE1gwTebFxzrEs9O7uZOzeiyU1FYOPNwE9exAY1ZuA3r3xatWySjf++GXLUTbHqJ2azkB8YHfQ6UjxacuhsCGk+rTG4lbYQ8um0b5zGH0GtqJrr+YY3SvfaFQI0TjVW7JxvlqNIg1Vu5GZmcmrr77KBx98gF7vaGD26quvctNNN/Hss8+yZMmSSrffWLVqFffeey+9evWqchxubm4EBASQlpZGcHBwpfbJyMhg586dXHfddefddt26dS7jiDR2ZSVFNpsNg8FAv3792Lp1K0CpaxUaGsqBAwfKLDMrK4usrCyXZQ3dE6q+JW3c5KxlsFutnPh8LjlHj6GsVsJHDMfo749Op6Pjw5MxBgTg27FDlXqKnCv3xEnnVO+nA3pQ9BDWrtOT7NMWm5snXpZMWmQfo0OwlcEP/6empyiEaETqLdmoTK1Gkfqu3SgoKGDq1KlMnjzZ5abVqVMnJkyYwFdffcW7777Lk08+CTjaYgDk5OSUKmvNmjWV6raaV9ig7lxLly7l2LFj3HHHHURERDiXm81mbIUDIZVksVj497//zUsvveRSblmxHTlyhLVr13LDDTecN77GbMuWLYwbN46wsDBno+LAwECXbXx8fMptcPz111/z4Ycf1nWYjZbSNGIXfFs8U6pS5B4/QVD/fni3aokq8TkNHjigVo7Z9/3ZACybt5uT0SVGCdXpwdOb627oxsBh7eQxiRAXqHpLNrZv337eWo0iFouFbdu21XFEDgsXLmTOnDmcOXOG7t2707dvXwICAgA4dOgQR48eBeDzzz8nKyuLjh07snHjRgDefvtt1q5di5ubGzabjaSkJGJjY1myZEm5x0tOTubnn39m69ataJrGhAkTnEOdx8fHo2kazzzzjPPRQVxcHGvWrOHgwYNYrVamTJmCr69jRkqz2Ux0dDRt2rQhLCyM6Oholi9fDsCGDRu4/fbb8fT0RNM0MjMzOXbsGNOmTauT61hfMjMz2bhxY6mGsecOYqZpWrntXSZOnMjNN9/ssiwxMZEJEybUbrCNkNI0Yt54y9l7pIjdbCY/Pp6uM59Ep69Z11GlFKnJORw/nMLxwylcc2N3wpo5egbZ7aUblttsdnZtO8XAoe1Acg0hLkj1lmzs3bu3vg5VJXfeeSd33nlnmeu6detWZm+PiRMnVvt44eHh3H777dx+++2V2r5169Y89NBDPPTQQ+fdNioqiqioKJceKxeaWbNm8dJLLzlroIpqf859LJKbm1vuYyh/f3/8C+fauJjYcnM5/N/ZmPaU/VksGusi7LKhVS67IN/KyaOpHD+cwrGYZLJMxePoHItMIayZH0opUhKzy9w/01TAwegEevRtUeVjCyEaPxleTzQZn3/+OVdddRVRUVHOZUUNaFNTU122TU5Opk+fPvUZXqOWf/Ysh159nfz4M+VuU95YF2VRdsXZ+EyOH07meEwK8bEmVIlaC28fdzpEhtKpazgdu4QBEHcyg6zMgjLLs1o01q08QNdezTC4yaBcQlxoJNkQTcLSpUsJDAzk2muvdS5LT0+nXbt2REVFsWvXLu666y7A8Rju+PHjPProow0VbqNi+iuamDffRsvNRe/h4WyrUdFYFy3+cWOZZWVnFrDxh4McP5xCfp7VuVyv19G6QzAdu4TRsUsYzVsGlJr07Nf1h7FatHLjtJg1/tx6ikuvkIG6hLjQSLIhGr2lS5eyZcsWbr31VrZs2YJSioyMDDZv3szs2bOZNm0a06ZNIysrC39/f1avXk3fvn0ZOXJkQ4feoJRSJKz+kZNzvwa7nYBePV2GEz93rAtwtN2IXbiY8BFXofPwIvZUOtmmAnoPaAWAp5eRQ/sT0Wx2AoO9CpOLcNp3DsHDs/zakNTkHOJPVdxw2mrR+HX9EfoMao2nV8U1K0KIpkWSDdGoLV++nOeffx6lFBs2bHBZN3PmTACGDBnC//3f//HMM8/Qpk0brFZrg49C29DsVivHP/mM5J9+BqDVrWMxp6SgtLLHushxD8TXYsKqd0enacQtWUbgP27lm4934OHpRs++LRyzqrobuGVCX8Kb+xEc6lPp3iO//3QUrRK90eyand9+OsrVN3av/skLIRodSTZEozZ27FjGjh173u2uv/56rr/++nqIqPGzmEzEvPYm2TGH0bu70+nxKYRdNpS9j093jnVx1r+zy1gXe5tfg0Fp6JXGpXEryNx/gPb3TSSyRwQhYT5YrRoehROcdevdvMoxJZ7NQlWi57vNZufk0dTzbyiEaFIk2RCiCStrfhNrhonck6dwDwmh27Mz8e3kmGOnaKwLu12x/f82Ys8t7Iqu02Mx+gCOxyT93vwWL2/HHD633z+wVuJ8+MkraqUcIUTTdN5kQyklA+1cpKo72Z6oP2XNb+LTvh3dnp2Jd9s2uJcxAuuWjUfIyy095k1AkBdTnh4uvUGEELWuwm8Vg8GA1WqtaBNxAbPZbJUeol3Uv5Lzm6Ru3U7c0uXOdYF9okolGppmZ9OPh9iy4WiZ5eXlWojZf3EN2y6EqB8VJht+fn6lBksSF4/s7Gw8PT0bOgxRjpLzm1A4BLm1nM9rRlouX324ja0/Hy+3vKKxLopmXBVCiNpSYbIRHBxMRkYGqampWCwWqVa/SCilyMvLIzU1lbCwsIYOR5RBaRrxS5cVz28C6NzcyDsdW2rbv/ee5dO3f+NMrAmDW8WPRIvGuhBCiNpUYR25h4cHbdq0IT09nVOnTqFp5Q/IIy4sHh4eRERESM1GI2TNzCTmrXfQ8vJdlqvC7q59P3jXZX4Tm2bHYrbRITKM2BNpQPk/GmSsCyFEXTjvA3kPDw+aN29O8+ZV7+4mhKg9StNI2riJU/Pmo+XmlrlN0fwmvv0HOnuU9O7fEj9/T6J3xclYF0KIBiHNzoVoAnKOHWffzGc5/vGnjkSjsObCbPBkd8tRFBi8AdAKzPy04Hfe+88mkhMc7Td0Oh0dIkNJkrEuhBANRLoaCNGI2XJyOD3/WxLXrQelcA8Oxs3Xl7y4OKD0kOM6IFd5YjFrnDiaSnjz4tltZawLIURDkWRDiEZIKUXKL79y6qt5WDOzQK+nxZgbCb1sGPuf+TcoVe6Q452TttG8IJYB/Yc39GkIIQQgj1GEaHRyT53mwLPPc/S9D7FmZuHfvRt9Zv+X9vdNJGH1jyibo6G265DjBmLCBgPgpmwE5Z0lbsmyBjoDUdtsOSbOfvM8tqy0hg5FXIDq4/0lyYaoU8uWLWPevHnO10lJScyfP5+EhIQGjKrxOv3NAv6a/iRZBw9hDAig89R/0nPWK/i0awtA7omTYLej0HEyqA92fWGPEZ2OLI9QMryaAaAsFjL3H2io0xC1LPOP1RTEHSJt07zzbywkOaui+nh/yWMUUWfmzJnDf//7X4KDg7nnnnsAiIiIYPz48Tz11FM8/vjjdOjQoYGjbGQKG342u/462k64EzdfH5fVRfObHIw+izZ/L9iLu7EqvRuxfccx+l9XotPLFAMXCrvVTNZux0ixeUf+wJIci3t4m4YOq1ErefOMuHl6Q4fTqNXX+0tqNkSdWbJkCU8//TSLFi1yWe7u7s5tt93GG2+80UCRNR558WcwRe9zvm417hai/vsGHR+aXCrRKKKUYv2Kv7HbS4+XkWkq4GC01BpdSLL/Kh4pVmlWUtfPaeCIGreybp6ifPX1/pKaDVFnwsPDuffee8tc5+Xlxe7du+s3oEYm5/gJ9j31DG6+vvT73/u4+fhg8PDAt2PFtT2H9iWQnWUuc13RkONdezWTCdWaAFtOBlpuJsbg5uiNHgDkHNpOQezfaHlZaLmZFMQexNlnWSkKYv/m9PsPovfwcgzepjMQ/o/Hnb9GTTt/IO/oLgIG3YBPpGPW3ryT0WTtXo9ObwC9Hp1OD3pD4d96x3Lnv/Wg0+PT5RI8W0YCYE46Rf7xvbhHtMO7Y18AtLwscmN2uJZXuK9reYbCZXoMfsG4h7QEHEmBNe0sencPjMEtnNfEmpmMTlcyznLKK2eC0LJuni3uftllG6WU45ra7ShlB7uGsttB2VF2Dex23PxDimPKSERZLbgFRTj/n6zpCdhyMorLsWuF+5cot0R5yq7hEzkIg7ef4//kRDSWlNN4t4/CPdzxmLTgzFHyju4q3s9ZnlYYp90ZZ9E2/n2vxqtdLwByj+4ia9cavDv1J2DgaAAsKbGkrP5fcRzK8TfKjl2zoWWlFk97oBTmhGPknz6AV9uelX8jV4IkG6LOGI1GTCYTgYGBLsuVUsydOxd/f/+yd7xI+LRvh2/nTni1bFH8YT8Pu13xw5J9FW5TNOT4pVfII6r6ouwa9vwctPxstLws7HnZaPlZhf/OKl6en0OLe2c5bqJA4uLXsCQep8V9b+DZohMABacPkLV7XYXH07LT0LJLHF8rnjDTmhpPwekD+HYf6lxmy0gi7/DOKp2TMTCiONk4c4T0X+bj12ekM9mwZaaQuvbTKpXp12ckYaMfKYzzDGfm/gv3iPa0euC/zm3iPnykkqXpQG/Ao3kHWt77GuD4f0jbMBfnKLmFN8+4T6dhMyW53KjPV3aHfxc3sE5a/l8sSSdpOektPJo5Plembd+THb2pkrE6eES0dyYbuYe2kf3XT+ivf9iZbFgST2DaWrWG3V7tejmTDS0rjfwT0bgFhDvXK6sF89myJ18si7KaSV37Ga0eetf5Pq0NkmyIOjNx4kTuuOMOHn74Ybp164bNZuPQoUPMnz+fmJgYZs6c2dAh1quCpCROffUN7e69G8+ICHR6PT1f+T/0xsoPC75x1UHMBbYKt2kKQ47bckwkf/824WOmufyCbAyUUihzHnZLgUtsmX+sRss1EXT5begMjuua9P075J+Mxp6fS0XDwJdkL8jF4OW44biHtHAkCiVufj5dL8UY0gK9px/pvy5w/PI8h87NnaDLb8erQxTYNYyFtQUAAZfciG/3oS7LvNr3JvyWJ11+abv86lalfz17FCY/AO4R7Qi4dAweLTo7l+m9/PDrM7LUL+2yaguKyjaGFNdg6NzccA9v57JMKTtu/qHFcZxT++DybxTYbYX/dsiN2VHq/0FZzVgzEkE7ZwZznd5Z41JW7YxSdufN1hgUgdKs6PTFt0xjcHM8WnUt3L+wlqhEec4anhJl672KH416te+Nzt0T97DWzmUeLToRdPltZdc6lRNryf8T7079aHb7c7j5hxbHGdqSFve+Vvr8dHqSlszCllF6pmdbViq5h7a7JKw1pVMyu5qoQytXrmTWrFnO2YOVUnh4eDB58mSmTJnSwNEVi4+PZ8SIEWzatIlWrVrVatl2q5Uz368kfuly7BYLIUOH0PWpGVUu50xsBl+8t7VS27q56Rk4rF2jHXI87ef5ZO5YgU+3ofXWgM+cdAotNxN7YY2Daw1EduHybLS8bLDbMPiF0Pbxz5z7n353ElquiTaPf46bXzAAiUteJ+/onwDovXwxePmj9/bD4OWPwdsPvbc/Bi8/DN7+jn97++PRrL0zWalIQdwhEr59BWUt+5GZwSeQNv/8pFJlXYicSYcCnZsRpRTxn03Dmhpfalud0YPQ6x503DyLEoFyHsNcLGrr/VXZ706p2RB1asyYMVx77bXs2bOHtLQ0AgIC6NOnz0XzCMX0VzTHP51DwdmzAIRePox2906scjkWs43vF+yt9PaNecjxmrR+V3bNNTHIdyQMek8f568wrSCXhAUvAYpWk95y7pu09HVsmSmVOo7O6Ine3XUSwoBBNzh+7boVf/mGjnoI3ehH0Hv5On6B1qL0LYtRVku56+2WfDJ3rSPwkhtr9bhNhU6nB0NxNb85Pqbc/19lNZP+8zf49hha6/9PTVV9v78k2RB1Tq/XM2TIEACSk5OxWMp/gzdFFpOJw2++TeQT0/AIdVS7m9PSOPnFV6Rt3QaAV6uWdHhoMoG9e1XrGBt/OER6ah4Rzf2YNHUYbsam+4V5bgO+lB8/IuyGKc7qZKVZSf/1W5ekoqg2wl5Q9gR0Hi0jncmG3uiBJfF4qapwj5aRuAU1K65pKPzbUetQVBvhj97L19kIsKTAITeXWubmF1Qr1+RclrQzmONjqOjRjLKaydiyGP+oq9B7lt1z6WIiyVnlNcT7S5INUWdOnDjBAw88AMDPP/8MQFhYGKtWrSIuLq5RPUapibOrVpN18BCnvp5H56n/JGH1GmK/XYy9oAC9hwetb7uVFv+4oUptM841aFg7Es9mcuP4qCaVaCil0HJMWFPjsKTGY06JJffv34urbpXCfPYYiUtfp82jHzmW6d3I3PlDOY34dIWJQYlHE15+GEOL2yfoDG60vO8N9N5+QHFVecTNT9TdidYy0+/LUZp2/g3tGhlblxEyouq1ZRcSSc6qpiHeX5JsiDrz6quvYjabGTVqlHOZTqdjzJgxfPnll8ydO5f777+/ASOsOc1sJuFHxyOBtG07yDlylILEJACCL72EDg/ch0dYWI2PE9bMj/v/ObRWnzPXZiNNpRRadhqWFEdSYU2Nx5IahzU1vnRtRBkt3LUck7MWQqfTETJyIjqjJwbvkrUQAeg9vStVDV6ycWNTZE46WYkeE6BsFnIP/4VH2xtAp3MM5qYDnV7neK+UeF20Xuemxz3Iy1mGLccM6DD4GJ3vL7vNcWxneY28fYMkZ1VTlfdX/qnaGYlYkg1RZ5KSkvjll19wd3cvte6SSy5h6tSpTT7ZSNpY4pGAzUZBYhKezSJoP3kSwQP616hsZVccO5xMp67h6HS6Wv/Cr84oi0rZsefnYPB2tLnRCnJJ/PYVLKlxKEtBmfvoPX0xhrbCGNKSvGO7sOdmllWyS+v3gEE3VOucLhQtJr5F7tE0lFKk/XYaLc+1J0XL8T3xbhMIwPEPd5Cw4lCly3bz96D9gwOdr09/tRd7gY0Oj12CobD30tnvD5J/2uS6o941mSlObnTo9NBmYj8Mno5bStL6oxQkZBN+dSe8WjreK5nRCWQfSoHCJMiRDOFMipyvS5Qd2L8lHqHeAOQeTycvLhOfDkHOc7ek5ZFzNI28k0cqffPMOxpNyAjHa3NqHrnH0nAP9sI30tGDQ8u3krH7rONzrQClinumFy2jcFnheo8IXwJ6O6YKsOVaSN1yCjdvI6FXtHceO2ndEexWu7MMVbK8c48BGHzcaTYq0rn/mWUHsFvttBzbA727I+FO3niMgsQcigpUzvIKy3Q5hmN923v70vpBx0jEZ1ceIveo65DuOjc9LW7p7rzGtUWSDVFngoODy0w0AA4fPkxqauNswFhZStOIX7oMu7m4NbfOYKD9Q5MJ7te3xuXv+O0kG1cdZMCQtlw/tnptPcpzvkaayq5hzUgCuw33MMdyc9Ipzn71DMaQls5xEfQe3s5Ew+ATgDG0Fe6hrQv/boUxtDUGnwB0Oh0FcYfIPfh7mfEoq5m0DXPx6TLo4u1dodnJPZlB9sEUck+ko2x29F5uKFvpm2jyT8dpe18/dDodPu2DsFs0lF05bjD2EjceuyqxHFAKN1/Xz6TB2+i4wZcY4l6n06Ez6JxlAcVlcf5OvtbMAiypeS6xW00F5MdnVema+HUNg8JkIz8+E9OuMxi8jM4boTkll7TfTwO3Q+lmNmUK7NfO+W9LqmN/3y6hxcmG2UbGjrgqxekbGepMNuxWjey/kzEGeLokGzlH07CbK1H7UsgY4NpAuSAhG7tZc/4fAFgy8jEn5VQp1pI5mTUjv/R6m93l/VVbJNkQdaZTp05888033H333S7LN27cyOuvv87AgQPL2bNpSNvxB1qBa7cxpWmc+uJLgvpEOfqz14C3jzvuHgY6dg0vd5vqPgpxaaRps5L0/Tv4dh9S+AgkDkvaWdBseHfqT7PbngXAGBCGslmwW/JRSjlrW1rc/Qpu/qHO2o7ySAO+0pRS5MdnkX0omZwjadhLjKHi2dIPq6nA8Wv4HLZsMzmHU/HrGkaz0V1qFEO7+0vXwLUc18MlRucv5ZKJi10VJzRKofcofrwVcU1n7FYNY0BxBhAQ1RzvDsGl9sPOOa+LEyP34OLHPd4dgjF4GfFqHeBc5h7iTdAlrQr3ddR05J02ucwZBKD3MODXw1FD6NnMt9T+HmHFbTgMnkaCh7Zx3Gh14KjKcVTIUHTzLXq0VLjeGFicGLh5Gwm/thN6d9fba/i1nYvj0ukKyysss7Ac571dp0NvdP3+aHFLD1DKZXn4iI7YLZqzDNcYSx9Dh85ZK6KUQmll1waVfH/VFkk2RJ2ZPn06d999N9988w1du3bFarVy+PBhEhISCAkJ4bnnnmvoEKtNKUXst4uwF5R+dGBOTSV163bCLqvZgDhRA1rRuWs43r5l1w5B1R6FKLtG7qHtmFNiydyxqsQgRwprahwZWxa7bO/mH4rBp/iLXe/pQ7sZ80o1risaUbEi0oCvmFIKS0ou2YdSyI5JxZZdnLC6h/ng1y0Mv65h2LIKOLP877LLsNpJ+fkEvp1D0BlqltSeT8mbqq6SbZNL3nxLLitreWV5tw7Au0SiAeAR5uNMFJRSnP5qT6lEAxyPJL1a+Je6eZbcv4jB042QwdWfiEzv7kZAr2allvtFhpaxdeUVPY4qyT3Eu9rlFZzJwpZTdvJfF+8vSTZEnfHz82PRokXMmzePX375hfT0dEJDQxk9ejRXX301vr6+5y+kkco+FIM5uew+/fYCMyfnzCXk0kHV6oGSm23Gx8/xi7CiRKOiRyFafjaZO1ZhtxYQes0kxw46PSlrP0WZ88osT+/lS/CIibiHtcE9pCV6D6/S21QzCZAGfA45x9NI23IaS1rx/4Gbv4cjwegWhkdo8fVNWncEVUatRhG7VcO0N4GgAS3L3eZiUnAmC1s5cwbVZ3LWVKRti63X95dcdVGnPD09efDBB/n2229Zv349S5YsYcaMGXTp0oW5c+c2dHjVFvvtYuwVjBei5eeTuLbi+S3KcvRQMu+9uond20+fd9vsvzY5b+DKZiFh4UvOdTq9G6Zt35G9Z6NjCGkcv1D9+l6NvnCo7HMpmxW90QPPFp3KTDRqoiFavzcGWp4Vq6m49kun02FJy0Pv5UZAVDNa3dGbdpMHEHpZO5dEw5KeR8HZ7LKKdFJWO2nbYtHMFQ9ff7Go7M1TNMz7S2o2RJ05cOAAzzzzDKdPn8ZqtZZa7+/vz5NPPtkAkdVMXvwZsmJiKpw8zW42E7twMeEjrsLNp3K1AbnZZlYtjsZmtVOQX/p6laTsGhmbv3WZ70HLNTlna9R7eBF81d24BYQV3uQd9d++kQPJLmeSr7pspFnU+v1ikn04lcQfD+PbMZjmY7oB4N020NHSv21ghb+w03fEl/s83YVmJ317HGFXtj//thewqtw8/XtFYPC4uG99DfH+urivuKhTs2bNwmAwcOedd3Lo0CG6d++Oj48PSin++usvrr322oYOsVrily1H2c7/SMCuacQtWUb7+87/SEApxaol0eRmm2nbMYTBV3ascPvsvzZhL+NxSMnZGgMH31RqvTTSrBtKs5N32oTdZnc+m/ds4ahBcrStLGxQa9Dj0yH4vOWZk3MqNa+b0hT5saYaRH5hkOSsahri/SXJhqgz6enprF69Gjc3N6Kjo4mJieG2224DwGQysWTJkgaOsHpyT5x0zJp5HspiIXN/5R4J7N4ey9GDyXh6Gbnpjj7o9eV3ObNrNtI2flXmuopma5RGmrVLKUVBQjbZB1PIOZyKlm/FGODpaBeg02H083CMXVGNX9Ft7+1XBxFfuCQ5q5qGeH9JsiHqTEREBG5ujrdYVFQUn376KTfffDPu7u4EBgayf//+Bo6wevq+X7uPBFKTctiwytHrYPS4XgQEVdxeIm39HJStvIZw5T8KkUaatcOcmkd2TArZh5KxZZboSRLshV/3cJSm0Lk5ksWLvbq+vkhy1vjJJ0HUmYCAAGbOnEnPnj0ZP348I0aM4JFHHuGee+5h3759bN++vaFDbHCazc53C/Zgs9qJGtCKHn1aVLh9wdljZO/dWOE25T0KuVgbadYGa7aZnJgUsg+lYE4uHn7dzdcd365h+HcPwz3Mp9EP6y1EQ5FkQ9SZmTNnMnnyZFavXk3v3r0ZO3Ys69ev56GHHgLg9ttvb+AIG94v6w6TeCaLwGBvrru5R4Xb2s35JC1/q8JtoPxHIRdjI82ayos1kb49jvy44iHW9R4GfCND8esWhlerAMfom0KICkmyIepMy5YtWbNmDbm5ufgU9sj43//+x2+//Ya3tzeXXHJJA0fYsE4eS2Xbr8fR6XXcPKEvHp4V9wBJ3fAFWlYlh3iXRyHVYrdq2M023Hwd45zYLRr5cZnoDDp8Ogbj1y0c7/ZB6N1k1AAhqkKSDVHnfEp0/XRzc2P48OENGE3jkJ9nYcXCv0DBZVd3onW7oAq3zzm4lZx9v1S6fHkUUnW5x9NJ/PEw3u2DaH5jVwB82gcRcV1nfDqHSPsLIWpAPj1C1DOlFD8u2092ZgEt2wZy+cjO593Ho1l7PJp3xC9qBP79m2aX4cZEKYU5MQetwIZPe0ei5x7qjd2iYcu1uHRV9e8Z0cDRCtH0SbIhmgSlFOvXr+ejjz7i448/plWrVi7rV69ezZo1a4iIiMDd3Z0ZM2aUO+NsQ7PbFR6ebrh7GLhlQl/0lRg+2RjcghYTZ4G+kpNTiDJZMvLJPphMdkwK1owCjEGeeN/f39FVNcCTdg8OwOhf/fk7hBBlk2RDNAnr1q1j5cqVHDlypMx1b775JmvXrsXHx4cPP/yQF154gddff70BIj0/g0HPjeOjuOKaSPwDK+7mak44jnuzDoW/suXjWh22XEthV9UUzInF03EbvI34tA9G2ezojI4kThINIeqGfHuJJmHUqFH4+Pjwyy+u7RYsFguvvfYaN9xwg7NtyK233srll1/OnXfeSe/evRsi3DLZNTs2mx33wmf/50s0CuJjODvvebw7DyBi7JPopFaj0jSzjdyjaWQfSiEv1uQc8ElnNODbOQS/7mF4twmUniRC1BNJNkST4eHhUWrZ7t27SUxMpGfPns5lERERhIWFsWrVqkaVbGz56SgH9pzllrv60qJ14Hm31/Ky0bt7YgxuLolGJRUkZJPx5xlyT6SjbIVjiuh1+HQIwq9bGD4dg9Eb5VoKUd8k2RBN2p49ewAIDnadbyI0NJSDBw+WuU9WVhZZWVkuyxITE+smwEKazc6RA0mkp+ViruQsij6RA/GY/A4G38A6ja0pU0phN2sYPB1fZbYcCzlHHN2DvVr549ctHN/IEAxetTuxnBCiaiTZEE1aWloaAIGBgS7LfXx8SE0te0yKr7/+mg8//LCuQ3NhcNNz/+NDOX4klfadQivc1m7JR+/ueMTiFhBWH+E1SXmxJpLWHsGzZQDNb+gCgHf7IEKvaIdvlzCM/qVrwoQQDUOSDXFB8PJybf+gaRpGY9m/ZidOnMjNN9/ssiwxMZEJEybUWXwAbkYDXXpU3I3SmpHIma+eIXDIzQQMulGGvy7BairAlmPGq1UA4GjMacu2YEnJdXZV1bvpCRrY6jwlCSHqmyQbokmLiHDcvM99LJKbm1vq0UoRf39//P396zw2gL/3nuXw34lcP7YXnuepyleajeQV72LPy8IcfwQG1UuIjZotz0rO4VSyDyVTcDYbY7AXbe/r5+iqGuhJm3v6yJwkQjQBkmyIJq1bt24ApR6ZJCcnN/hIpZkZ+fy4fD8F+VY6RIbRZ1DrCrfP+G0p5rNHMfiHEnr9wxf0DdSWayHhhxiaje6C0c/1cYfdopFzPI3sgynknTaB3dGVROemxyPcF2W1o3N3NPL0CPet79CFENUgyYZo0oYOHUp4eDi7du1yJhcJCQlkZmZy3XXXNVhcdrtixbd7Kci3Etk9gqjzVO3nn/4b09blgI7wMY9j8Lqwb6Km3WcoiM8idfNJmt/QFaXZyTttIvtQCjlH04p7kugc7TD8uoXh2ykEvbv0JBGiKZJkQzQZNpujF4emac5lBoOBqVOn8tlnnzFt2jSMRiPLli1j7NixdO/evaFCZfuvxzl9PB0fPw9uHN+7wloKLT+H5JXvAYrAoWPxalPx7K9Nnd2qYdqbAEDu0TQSfoghP9aEll/cS8ezhZ8jwegShpu39CQRoqmTZEM0Cdu3b2fhwoUAzJkzh9tuu805tsa4cePIz8/nX//6FxEREXh6evLSSy81WKxn40z8su4wAP+4LQofv/J7RSilSF3zCVp2Gh4tOhN02fj6CrPeKaWwZVvI3FfczVhpipzDjkdg7sFe+HUPx69rGMZAGclTiAuJJBuiSRg8eDCDBw8ud/3dd9/N3XffXY8Rlc1q0fh+wV7smmLQsHZ07hZe4fbZ0T+TG7MdnbsX4TdNu2CGJLdbNCxpeejdDbiHeAOQcziVxNWHwaADTRVvrNcRNqIDAb2bXdDtVIS4mF0Y32xCNKCcbDPL5u3mlgl9+e2nY6Sl5BLWzI8RN3SrcD9L2hnSNnwBQOh1D2AMalYf4TpV1EizspRS2DLNmFNyMafkYknJxZyaizWjAICAvs0JH9ERAPcQb3Tu+uL2GEXsCtPuswT0rt/zF0LUH0k2hKihnVtOEHcyne/m7yX2ZDoGg55bJvTFWMGw2EqzkrziXZTVjG+Py/DteUU9RuxwbiPN81GanYLEnOKkIiUXS2oedotWemO9DvdgL9x8imfeNYZ44ebrgTU9v9TmtmwzOYdT8esqg5gJcSGSZEOIGrBaNP7cegqlIPZkOgAjRnclokXF43ik//otlsQTuAWEE3rd5Hp/fODSSPNYOuaUXDzCfJzrNbPN0e1UU/h1cyQAdotG/Lf7SpVl8DHiEeaDe6gPHmE+eIT74B7shc6gd9nOfDYbW7a5zHiU1U7Kzyfw7RxSaj8hRNMnyYYQNbB3ZyyqRPMDDy83LrmsfYX7KKVQmhV0esJvmore06fC7etC5v6k4nhsdhJWHiJkaFtnYmHLMpO4KgZjoKdzmcHLiHe7IGdy4UgwvF1qLyqSti0WZbWXu74oAQoa0LIGZyaEaIwk2RCimux2xW8/HcVa4jGCZrNz+kQa7SqY/0Sn0xF6zSQCBo6u93YaAMquSD/nxm81FZC+M86ZWLgHe+HTIQj3MB/nUOAALcdVr1uuJT2PgrPZFcdltZO2LRb/XhEYPOSrSYgLidRXClFNMfsTsFpd2yvYrHbWLN+PsqtS2yulsFuK2ys0SKKh2Ulccxh7QemZZ7V8K6qwmkZn0NPilh6EXtauVh7xpO+IR2nl12oUB2EnfXtcjY8nhGhcJNkQohqUUvy6/ggWc+nGkZmmAg5GJ5Ranr1nA/GfPUFB/OH6CLEUc3IOsfP/Iiem7Nlw7RbNOeZFXRyb0vlXKUpT5Mea6iQGIUTDkbpKIaoh7mQGmRmle1WAo9HoupUH6NqrGQY3Rz6vlJ2cv3/DlpmMLTMFWnWpt1jtNjsZO+JI/yPeOc9IWeqykWbbe/vVanlCiKZFajaEqIZf1x92aatxLovZ0UuliE6np/mEFwm/+Ql8ewyrhwgdChKyifvmL9J3xIFdYfCtuDFnyV4qQghRWyTZEKKKUpNziD+VUeE2VovGr+uPUJBvdS7TGYz4dh9a1+E5KaVI2nAUS1oexiBPIq6PLLOthss+hY00NXPF2wkhRFVIsiFEFf3+01E0+/kbO9o1O7u+X0PisjfR8iruiVFdtlwLcYv2YS0xfoWzkadOR8Q1nQka2JI29/Ql75RJGmkKIRqEJBtCVFHi2SxUJe7ZblouISeXknd4JzkHNtdJLCVHAbVbNJI3HSdp3VHnes/mfoRe0R690SCNNIUQDUYaiApRRQ8/ef6hxZVSJC5+lfzj+Xi27YH/gFG1Hse5o4Dmdcska38Syq4IvrQ17kFeLttLI00hREORZEOIOpC1aw35x/ei9/Ql/B9T0enLnyelujL3JzlrKpRmx7QrnvBrOuER6l0q0RBCiIYkj1GEqGXmpFOkb/oGgLDRj+DmH1Lrx7DlWEj77VTxDKoKChJycPN1xyPct9aPJ4QQNSHJhhC1yG41k7xiNkqz4tf3any6Xlqr5ZtT80jacJSTn/1Zap4RZbOT/NNxZwNRIYRoLOQxihA1ZMsxkfz924SPmYZp23dYU+MxhrQgZOS9tVK+Uoq80yZMu86Sd54utzJVuxCiMZJkQ4gayvxjNQVxh0ha8S7muIOgdyP8puno3T1rVK7dZif7UDKmXWexpOUBoHPT49U2kPzTpuJHKCXIVO1CiMZIkg0hasBuNZO1ey0o5Ug0gOCrJuDRrEO1y7TlWsj8K4HMvxLRCgcFM/i4E9i3OQFRzUj4IabMRKM4JpmqXQjRuEiyIUQNZP+1CUq0kdB7+hAw6IYalZl3MsM5qJZHuA+B/Vvi1zUUnUEvU7ULIZok+SYSopqUXcO0dRnKWmL0TpuVgtiDeLXtWbkylCLvZAbWLDOBfZoD4Ns1jLxYE/49I/BqHeAyxXtVp2oPu7J91U5KCCHqgDzUFaKacg//gb1EogGgbBZS136GqswQo4AlLZ+z3x0kdfNJtMJ5S/Rueppd3wXvNoEuiQbIVO1CiKZJajaEqAalFBlbFqEsBaXW2bJSyT20vcxJ12w5FnKOpTlrMTxCvfHrEY57iDe6SqT+MgqoEKIpkmRDiGowx8dgy0wpc52ymknbMBefLoPQGYyO7ZNzyNh1luyYFLArPCN88WzuB0CzUZH1FrcQQjQESTaEqIb0LYtRVku56+2WfDJ3rcMtdAimXWfJj8t0rNCBT+cQdEZ5gimEuHhIsiFEFVnSzmCOj6GixhPKaiZ900I0ozfoPNAZDQT0jiCwbwuMgTUbf0MIIZoaSTaEqCLT78tRmnbe7ZTSMBh2EXT5XdINVQhxUZNvPyGqyJx0EirR20SHhrt/igyuJYS46EmyIUQVtX5wNgDZh1NJWnek1IRobv4etJs8oFS3VSGEuFhJKzUhqkEpRdq206USDQAt30rO4dQGiEoIIRonSTaEqIaCM1nYssxlriuaDK1SI30KIcRFQJINIaohbVtsmbUaRYomQxNCCCHJhhBVVpXJ0DSzrZ6iEkKIxksaiAoBaIVdWRMTE8+7bcqvJ8k1pZ13jhKdXkfeD38SfGnr2ghRCCEanaLvTO08wwFIsiEEkJLiGHp8woQJDRyJEEI0PSkpKbRt27bc9TqlVCXmkBTiwlZQUMCBAwcICwvDYDBUad/ExEQmTJjAggULaNasWR1FWPvHbqpxX4zkelWNXK+qqcn10jSNlJQUevbsiadn+aMjS82GEICnpycDBgyoURnNmjWjVatWtRRR/R27qcZ9MZLrVTVyvaqmuterohqNItJAVAghhBB1SpINIYQQQtQpSTaEEEIIUack2RCihvz9/ZkyZQr+/v5N6thNNe6LkVyvqpHrVTX1cb2kN4oQQggh6pTUbAghhBCiTkmyIYQQQog6JcmGEEIIIeqUDOolRA39/ffffPjhh7Rs2ZKsrCxmzJhBREREtcvLy8vjnXfeYd26dWiaxtChQ3n66acJDQ11brN161a++eYbWrZsicVi4amnnsLPzw+LxcKPP/7IsmXLGDx4MFOmTKmNU6ySe+65h507dzpfP/XUU0yaNKnRx13XlFKsX7+ejz76iI8//rjU4EmrV69mzZo1RERE4O7uzowZM3B3d3eut9vtvPvuu5w5cwZ3d3d69+7NHXfcAcDZs2dZvHgx33//PQsXLrwgBrI63/XKyclh+PDhZGVlOZctW7aMXr16OV9/9dVX7Nmzh8DAQMLDw3nsscfQ6XSkp6ezbNkyli9fzssvv8wll1xSb+dVV2ryvVFSnV0zJYSottOnT6tBgwapffv2KaWU+uOPP9R1112nCgoKql3m008/rV5++WX1448/qldeeUV17dpV3XTTTcpsNiullNqzZ48aOHCgOnv2rFJKqe+//17dfffdym63K5vNpuLj41VUVJR6//33a36CVbR79241ffp0NWfOHOef7OzsRh93fVizZo166KGHVGRkpIqLi3NZt3btWnXZZZepnJwcpZRSH3zwgZo5c6bLNi+//LJ66KGHnK/vuecetXz5cqWUUtnZ2Wr+/Plllt1UVXS9lFLq448/Vu+8847zfbZkyRKX9V988YUaM2aMstlsSinH56rovZWbm6t+/vlnFRkZqXbs2FH3J1MPavK9UaQur5kkG0LUwNSpU9XYsWNdll199dXq888/r1Z5aWlpas6cOS7LZs+e7fIBHzdunHr88ced6y0Wi+rdu7das2aNc9kVV1zRIDftJ554wplcnKsxx11fNm/eXOrmaTab1eWXX67eeOMN57LExEQVGRmpoqOjlVJKHT58WHXt2lX9+uuvzm1WrlypBg0a5Exst23bdkElG0qVfb2Uctz4Sr6XzpWWlqb69Omj5s+f71y2a9cu1aNHD5WYmKiUUio2NvaCSTZq43ujrq+ZtNkQopry8/PZtGkTPXv2dFnes2dPVq1aVa0ydTodd999t8uya6+9FgCTyURsbCz79u1zOabRaKRr164ux9Tr6/+jfeDAAdavX8/UqVNZsGABFovFua4xx12fPDw8Si3bvXs3iYmJLtcmIiKCsLAw57VZs2YNdrvdZZuePXtiMpnYsmULcGFeu7KuF8CiRYvYtm0bM2bMYNOmTaXWb9q0iby8PJdHKj169EDTNNauXQs4PmsXitr43qjra3bhvTuFqCd///03FouF4OBgl+WhoaEcO3bM5WZbWUFBQS7P6QFsNhsGg4F+/fqxZ88egDKPefDgwTLLTElJ4dprr+Wuu+5i6dKlFBQUVDmuyjhy5AhDhw7lwIEDvPzyy4wfP56TJ08CNOq4G1plrs3evXvR6XQEBgY614eFhQGO92FZNm7cSI8ePXj11VfZvn17HUTecFJSUujWrRsbN27k0UcfZdq0aeTk5DjX7927F3B8nop4enri6+tb7vXav38/3bt355lnnuGnn36q2xOoZbXxvVHX10waiApRTampqQAuNwAAHx8fNE3DZDIRHh5e4+Ns2bKFcePGERYWRlpaWrnHLFp3rj///JMhQ4bw3HPPYTAYahxPeW655RZuueUWNE1j8eLFvPbaa0yePJk1a9Y06rgbWkXXpug9lpaWhr+/v8t18PHxASA9Pb1UmRaLhY0bN/LJJ59w2WWX1VHkDWfmzJkAZGdnM3v2bBYsWIDBYODtt98Giq9pyRsnOK5ZWddLKcXq1av5z3/+wy233FLH0dePqn5v1PU1k2RDiBry8vJyeW232wFwc6v5xyszM5ONGzcyd+7cCo+paRpGo7HU/kuXLuXUqVO8+OKLNY6lsgwGA3feeSdBQUFMmzbN5RdPY467oZ3v2nh6epZaD6XfZwUFBcycOZMJEyYwYMCAOoq2cfDz8+OFF15AKcW3337L008/7azxgbKv2bnXy2638+KLLzJ06FDno4emribfG3V1zeQxihDVVNS9tWTXO4Dc3FwMBkOpXxHVMWvWLF566SVn9WdFxzy3inT79u28+OKLjBgxosZxVMeoUaPo0qULcXFxTSru+laZaxMREUF2dnap9VC6avyFF17gxIkTLs/eL3SPP/44APHx8UDVPicffPABv/76K4MGDaqHSOtHdb436vqaSbIhRDV17NgRd3d3Z1V3kaSkJHr37l3jBnuff/45V111FVFRUc5l3bp1Ayh1zOTkZPr06eOybNCgQfTv35+pU6eW2r6+tGvXjoiIiCYXd32qzLXp1q0beXl5Lu0SkpKSAEpdv0mTJnHq1Clefvnlugu6kQkKCiIwMNB5wyzrmubk5JCbm1vqet1xxx3YbDaefPJJZ61kU1bd7426vmaSbAhRTf7+/owcOZJdu3a5LD906BDXXXddjcpeunQpgYGBLlWU6enptGvXjqioKJdjWiwWjh8/zqhRo1zKMBgMvPPOOyilmD59urPavb7YbDbS09MZMWIEHTt2bDJx17ehQ4cSHh7ucm0SEhLIzMx0vo9uvvlmwNFzpcihQ4cICwtj4MCBLuV16dKF//u//2PZsmUsXbq0Hs6g4cXFxdGnTx9atGgBwOjRo/Hw8HC5pjExMXh4eDB8+HCXfcPDw3n77bfZvn0777//fr3GXdtq8r1R19dMkg0hauDRRx/l2LFjxMbGArBz5048PDy48847q13m0qVL2bJlCxEREWzZsoXNmzezYsUKXnnlFQwGA9OmTWPbtm3O6s7Vq1fTt29fRo4c6SxD0zQ0TSMsLIx3332X3bt38/rrr9fsZCtgNpuZMmUKq1atQilFfn4+b7zxBlOmTHGOUNgY465vNpsNwCWBMhgMTJ06lY0bN2K1WgHHSJhjx46le/fugKMWbcyYMc4uiEopvvvuO5588kln99CiX5h2u52bb76Z8ePH8/LLL/PXX3/V1+nVurKu1+HDh5kyZYrzvBISEnj33Xf5z3/+49zG39+fSZMmOa8XOK7pww8/7Gy0XfJ6DR48mMcff5xPPvmEDRs21PVp1Ymafm/U9TWTKeaFqKHt27fz9ddf07FjR7Kysnj88cddGqlVxfLly/n3v/9NWR/LmTNncv/99wOOcRd+/PFH2rRpg9VqZfr06fj4+JCdnc3333/Pa6+9RmRkJE8//TQdOnTgjjvu4MyZM9x+++1MmDCByMjIGp3zuTRNY/r06WzevJmwsDCioqKYMmUK7du3d9muscVdn7Zv3878+fP56aefGD9+PLfddpvLuAfffPMNu3fvJiIiAk9PT/75z3+6NMwzm828+uqrztf9+vXjpptuAhy/QP/3v/+xfv167r77biZOnMhff/3Fk08+SWBgIFOnTmXMmDHOHixNQXnXKyEhgccee4yjR4/SqVMnLrnkEqZMmYKvr6/L/na7nffee4+EhAT8/Pxo2bKl8/Nz+vRp5s6dy6JFixg9ejSPPPII2dnZ3HHHHXh4ePD4449z8803ExIS0hCnXmU1/d4oUpfXTJINIYQQQtQpeYwihBBCiDolyYYQQggh6pQkG0IIIYSoU5JsCCGEEKJOSbIhhBBCiDolyYYQQggh6pQkG0IIIYSoU5JsCCFENX3zzTcMHjyYxMTEhg6llISEBC699FLmz5/f0KEIIcmGEEIArF+/njlz5jhfb9y4kc8++6zCfby9vfH398dgMNR1eFXm5uZGQEBAqWnFhWgIkmwIIQSwb98+evfu7Xy9Z88e+vbtW+E+Y8eOZf369aWGp//kk0/qJMbyKKX49NNPXZaFhYWxfv16xo4dW6+xCFEWSTaEEAL4+++/6dGjh/P1vn37XOYuqay4uDhWrVpVm6Gd15o1azh58mS9HlOIqpBkQwhx0bPb7RQUFDgnpTKbzWiaVuVHEDk5OUydOpWCgoK6CLNMx44d44UXXqi34wlRHTIRmxDiovXhhx+yc+dOMjMzyc7OplWrVgBkZWWRlZVFq1at+Ne//uXyeKVIbGwsy5cv57vvvuPbb7+lVatWPPfcc/zyyy9kZWXRp08fgoKCeP/99wHYu3cvn376KSaTifj4eMaPH8+UKVOw2+1s3ryZlStXkpuby2OPPcZTTz2FwWBg2bJl2Gw23nzzTeLi4jCZTBiNRqZPn87ll19OcnIyL7zwAlu3bsXf358OHTowZMgQJk6cyLp161i2bBlDhgxhypQpzrjPnj3L22+/TXp6OqdPn6ZTp048+eSTREZGkpeXx6+//so333yDp6cnTz31FN999x1bt24F4J133qFr166AI0F76623iI6OJiMjgxMnTjBu3DiXmWmFcFJCCHGRW7x4sVq0aJHz9ZIlS9TixYsr3GfPnj3q8ccfV5GRkSouLs65fObMmWr48OEu2+7du1ddf/31KiUlRSml1MqVK1VkZKSaO3euysvLU3/99ZcaMmSIGjVqlPrss8/U/Pnz1QMPPKCys7PVpEmT1J133qnsdruy2+1q8uTJqn///spmsznLHz58uJo5c6bz9alTp9Ty5ctVZGSkev/9953Lk5KS1NChQ9Wvv/6qlFIqLy9P3Xvvvap///7qxIkTzu1GjRqlLr/8crVx40allFJms1kNHz5c3XnnnS7XaPr06c7X8+bNU88++2yF10xcvOQxihDionfo0CG6d+/ufL1//36X9htl6du3L4MHD65U+W+//TZ33XUXoaGhAPzjH/8gKCiIOXPm4OXlRVRUFG3btsVutzNp0iQmTJjA559/jq+vLwcOHKB79+7odDp0Oh3Dhg0jOzubtLS0co/Xtm1bbrjhhlLLZ8+eTUREBFdccQUAXl5ePPvss+Tk5PDmm286twsKCqJNmzaMHDkSAHd3d3r16sWBAwec2xw8eJDMzEzsdjsAd911l7NmSIhzuTV0AEII0dCOHj1Kly5dnK+PHDlC586dz7ufu7v7ebcxm83s3r2bzMxM1qxZ41zu5+eHpmnk5OTg6+uLwWAgLCwMvd71N+DcuXNp2bKlM67du3cDYLVaqxSb3W5n7dq1jBgxwmV5586d6dy5M7///juapmEwGErFAI7EpGRblCuvvJKHH36Y22+/nalTpzJ06FAeeeSR814PcXGSZEMIcdH68MMP2bFjBzExMUyaNAlw3JSPHTvmfF1em43KMplMaJrG5MmTufHGG6u8f/fu3fnpp5/47rvv6NevH71792bdunWoKja3S09PJz8/n9zc3FLrWrZsyZEjRzCZTISEhFSqvCuuuIK5c+cya9Ys7r//fvr27curr75Kx44dqxSXuDhIsiGEuGhNmTKFkSNHMm/ePGbNmgU4Hg8sXbqUF198sVaOUdTD5aeffiqVbJw6dYoWLVpUWEPy/PPPEx0dzbx58wgMDOS7776rVhzBwcF4eHgQGxtbZow+Pj4EBQVVqczBgwezcuVKVq1axWuvvcbEiRPZsGED3t7e1YpRXLikzYYQ4qK2b98++vTp43x94MCBGtVk6HQ6l9e+vr706NGDdevWMXv2bMxmM+DoFTJ79myXROPc2orDhw+zZMkSbrvtNgIDA6sdE4Ber+fKK6/k+PHjxMTEuKyLi4vjuuuucz4+qUytyf/+9z+sVit6vZ6bbrqJ//73v6SkpHDixIkaxSkuTJJsCCEuaueOHLp///5KJxtFc6KUbKwZEBBARkYGFouF6OhorFYrTz75JAaDgU8++YT+/fszfPhwRo4cyT/+8Q/AcXNPS0sjLi7OmYwAzhqC6OhoAPLy8ti+fTsABQUFzlqKwMBAkpOTAdi1a5dLbKmpqc7ynnjiCfz8/Hj11VfJz88H4Pfff+fs2bNMmzbNGUtiYiKpqakuSYfJZHIpLzU1lf/85z9YLBYALBYLISEh8hhFlEmSDSHERe3YsWMujUFPnTpFhw4dzrvfiy++yMcffwzAww8/zC+//ALAnXfeSUREBPfffz/JyckYjUaGDBnC559/7uzhYjAYmDVrFiNGjCA9PZ3rr7+e48ePk5iYyHXXXefs9dG6dWumTp3Kzz//zP3338+nn37K8OHDCQwMZN68ec5alEcffZSYmBhmzJiBr68vv/76K+PHjwdg6dKlzkG/2rVrx/z58zEajYwePZr77ruPlStXsnjxYsLDw8nNzeWGG24gLi6OEydOcMMNN3Ds2DHGjh3rPL+xY8c6E5pFixZx+eWXc9ddd7FgwQK++OILmYtFlEkG9RJCCCFEnZKaDSGEEELUKUk2hBBCCFGnJNkQQgghRJ2SZEMIIYQQdUqSDSGEEELUKUk2hBBCCFGnJNkQQgghRJ2SZEMIIYQQdUqSDSGEEELUqf8HksgadxKyiqAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x576 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "#fig = plt.figure(figsize=(20,10))\n",
    "fig, axs = plt.subplots(3, figsize=(6,8))\n",
    "ax1, ax2, ax3 = axs\n",
    "\n",
    "x1=[20.99, 23.82, 22.5, 20.69, 16.96, 14.53, 12.87] # mlama en\n",
    "x2=[5.63, 16.09, 14.12, 10.86, 8.02, 5.32, 4.93] # mlama fin\n",
    "x3=[6.12, 7.36, 7.22, 7.57, 6.44, 5.26, 5.12] # mlama et\n",
    "x4=[13.92, 20.73, 19.29, 14.83, 13.7, 11.59, 10.93] # mlama de\n",
    "\n",
    "xx1=[13.7, 17.4, 19.9, 21.5, 26.0, 25.7, 25.7] # XL-BEL de\n",
    "xx2=[7.4, 16.0,18.2,19.9,25.6,24.5,24.7] # XL-BEL ru\n",
    "xx3=[2.7, 5.4, 7.4, 8.5, 13.9, 13.7, 13.8] # XL-BEL jp\n",
    "xx4=[4.2, 12.7, 13.2, 14.2, 15.4, 15.2, 15.4] # XL-BEL fin\n",
    "\n",
    "\n",
    "xxx1=[0, 19.1, 22.1, 23.6, 24.9, 25.4] # LP en\n",
    "xxx2=[0, 12.8, 15.4, 16.7, 17.9, 18.3] # LP ru\n",
    "xxx3=[0, 14.3, 17.6, 19.9, 21.2, 22.7] # LP et\n",
    "xxx4=[0, 13.7, 16.4, 17.9, 19.7, 20.3] # XL-BEL jp\n",
    "\n",
    "cycles = [0, 20000, 30000, 50000, 100000 , 150000, 200000]\n",
    "cycles_lp = [0, 20000, 50000, 100000 , 150000, 200000]\n",
    "\n",
    "\n",
    "ax2.plot(cycles, x1, marker='*', color=sns.color_palette()[0], linestyle='--', linewidth=2,markersize=13)\n",
    "ax2.plot(cycles, x2, marker='*', color=sns.color_palette()[1], linestyle='--', linewidth=2,markersize=13)\n",
    "ax2.plot(cycles, x3, marker='*', color=sns.color_palette()[2], linestyle='--', linewidth=2,markersize=13)\n",
    "ax2.plot(cycles, x4, marker='*', color=sns.color_palette()[3], linestyle='--', linewidth=2,markersize=13)\n",
    "\n",
    "\n",
    "ax3.plot(cycles, xx1, marker='^', color=sns.color_palette()[3], linestyle='-.', linewidth=2, markersize=11)\n",
    "ax3.plot(cycles, xx2, marker='^', color=sns.color_palette()[4], linestyle='-.', linewidth=2, markersize=11)\n",
    "ax3.plot(cycles, xx3, marker='^', color=sns.color_palette()[6], linestyle='-.', linewidth=2, markersize=11)\n",
    "ax3.plot(cycles, xx4, marker='^', color=sns.color_palette()[1], linestyle='-.', linewidth=2, markersize=11)\n",
    "\n",
    "ax1.plot(cycles_lp, xxx1, marker='o', color=sns.color_palette()[0], linestyle='-', linewidth=2, markersize=8)\n",
    "ax1.plot(cycles_lp, xxx2, marker='o', color=sns.color_palette()[4], linestyle='-', linewidth=2, markersize=8)\n",
    "ax1.plot(cycles_lp, xxx3, marker='o', color=sns.color_palette()[2], linestyle='-', linewidth=2, markersize=8)\n",
    "ax1.plot(cycles_lp, xxx4, marker='o', color=sns.color_palette()[6], linestyle='-', linewidth=2, markersize=8)\n",
    "\n",
    "\n",
    "plt.plot([],[], color=sns.color_palette()[0], linestyle='-', linewidth=3,label = \"en\")\n",
    "plt.plot([],[], color=sns.color_palette()[1], linestyle='-', linewidth=3,label = \"fi\")\n",
    "plt.plot([],[], color=sns.color_palette()[2], linestyle='-', linewidth=3,label = \"et\")\n",
    "plt.plot([],[], color=sns.color_palette()[3], linestyle='-', linewidth=3,label = \"de\")\n",
    "plt.plot([],[], color=sns.color_palette()[4], linestyle='-', linewidth=3,label = \"ru\")\n",
    "plt.plot([],[], color=sns.color_palette()[6], linestyle='-', linewidth=3,label = \"ja\")\n",
    "plt.plot([],[], color=\"black\", linestyle='--',marker='o', linewidth=2, markersize=10, label=\"LP\")\n",
    "plt.plot([],[], color=\"black\", linestyle='-', marker='*', linewidth=2, markersize=14, label=\"mLAMA\")\n",
    "plt.plot([],[], color=\"black\", linestyle='-.',marker='^', linewidth=2, markersize=12, label=\"XL-BEL\")\n",
    "#plt.plot(cycles, xx2, marker='o', color=\"blue\",linestyle='--', )\n",
    "\n",
    "\n",
    "#ax1.set(xticks=[1,2,3])\n",
    "#ax1.set_xticklabels([1,2,3])\n",
    "\n",
    "ax2.set(xticks=[0, 20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "#ax1.set_xticklabels([\"0\", \"20k\", \"\", \"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "ax2.set_xticklabels([])\n",
    "ax2.set_ylabel(\"acc\")\n",
    "\n",
    "\n",
    "ax3.set(xticks=[0, 20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "ax3.set_xticklabels([\"0\", \"20k\", \"\", \"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "ax3.set_ylabel(\"acc\")\n",
    "\n",
    "ax1.set(xticks=[0, 20000, 50000, 100000 , 150000, 200000])\n",
    "ax1.set_xticklabels([\"0\", \"20k\", \"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "ax1.set_ylabel(\"acc\")\n",
    "\n",
    "\n",
    "plt.xlabel(\"# iterations\")\n",
    "\n",
    "\n",
    "plt.legend(loc='best', bbox_to_anchor=(-0.65, 0.9, 0.5, 1.6))\n",
    "#plt.legend(loc='best',)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "1a7e6c9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig(\"iterations_against_performance_mlama.pdf\", format='pdf', dpi=1200, bbox_inches='tight')\n",
    "fig.savefig(\"iterations_against_performance_lp_mlama_and_xlbel.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 603,
   "id": "ea5a7eb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.820595003287311, 0.8290415662210533, 0.8288680692526845, 0.8249050332383665, 0.8238229600409087]\n",
    "x2=[0.8523540799181825, 0.8573261377748557, 0.8545821462488128, 0.8526691138870626, 0.840051775147929]\n",
    "x3=[0.8438207685002556, 0.8455123639418511, 0.847824895901819, 0.8471217766089562, 0.8629967492146979]\n",
    "x4=[0.8596911753963037, 0.8744795090948938, 0.8729180363795748, 0.8692152458178098, 0.8634875630067936]\n",
    "\n",
    "\n",
    "xx1=[0.8149335232668565, 0.8279640587332895, 0.8312878953904594, 0.8353833369859011, 0.8278727445394112]\n",
    "xx2=[0.8495096427788738, 0.8582986339396594, 0.8616658448389218, 0.8684208123310688, 0.8652316641098692]\n",
    "xx3=[0.8391180875155234, 0.8439371940974505, 0.8451836328438892, 0.8474002849002849, 0.8474459419972241]\n",
    "xx4=[0.8513267952370517, 0.8677131273285119, 0.87709337789466, 0.8800131492439185, 0.876659635473738]\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 604,
   "id": "61d5b5e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qqp_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 605,
   "id": "7365f1c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.7601606283923922, 0.7587324638646293, 0.7589089785815437, 0.7575329661292329, 0.7498746344340095]\n",
    "x2=[0.7675261061254619, 0.7660778831071404, 0.7566624276389953, 0.7531762619799335, 0.7106081333167518]\n",
    "x3=[0.7482258265101035, 0.7522295012255737, 0.7637430748061347, 0.7667358015974581, 0.7794528846115273]\n",
    "x4=[0.8092999185625283, 0.8204444159168135, 0.8287245608193492, 0.8397687657208419, 0.8472225008123688]\n",
    "\n",
    "xx1=[0.7609348861279491, 0.7592941016002663, 0.7615326291465915, 0.7611996582033209, 0.7545161691492392]\n",
    "xx2=[0.7661300351825926, 0.7670727842388405, 0.7734473725383217, 0.7868263857408202, 0.78950218838132]\n",
    "xx3=[0.7486089436797703, 0.7512125357542594, 0.7569793517898191, 0.7646216366925956, 0.7867220815899162]\n",
    "xx4=[0.8095967842227937, 0.8199830706339688, 0.8280465838384731, 0.8397085902491666, 0.8485985132646798]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 606,
   "id": "78eddf48",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qnli_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67cd593a",
   "metadata": {},
   "source": [
    "### ablation: sequntial vs. refreshing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 573,
   "id": "f6936b7c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from itertools import cycle\n",
    "\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 574,
   "id": "dd1ee275",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 720x360 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(10,5))\n",
    "#ax1 = fig.add_subplot(111)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 589,
   "id": "5ab8840c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 80.0)]"
      ]
     },
     "execution_count": 589,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "bar1=plt.bar(0, 78.08, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) seq.')\n",
    "\n",
    "plt.bar(0 + width , 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) ref.')\n",
    "\n",
    "plt.bar(0 + width*2, 77.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) seq.')\n",
    "\n",
    "plt.bar(0 + width*3, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) ref.')\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.5, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width , 78.72, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width*2, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                   )\n",
    "\n",
    "plt.bar(0.5 + width*3, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.65])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(76,80.0))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 590,
   "id": "9e995303",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_seq_ref_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 436,
   "id": "46aa8d9a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 79.2)]"
      ]
     },
     "execution_count": 436,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(13,6))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 77.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 76.25, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xxx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle='-.', label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=3)\n",
    "ax.set(ylim=(76,79.2))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 433,
   "id": "f983de5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_sts.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 598,
   "id": "fc246988",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(70.0, 81.0)]"
      ]
     },
     "execution_count": 598,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 70.95, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 75.30, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 75.61, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 73.40, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 77.04, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 80.49, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"AUC on QNLI\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=71.38, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=73.54, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=1)\n",
    "ax.set(ylim=(70,81))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 599,
   "id": "747df6f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_qnli_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6da8ca28",
   "metadata": {},
   "source": [
    "## SICK-R as a standalone task"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 719,
   "id": "9dc12068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(66.0, 76.2)]"
      ]
     },
     "execution_count": 719,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list([0, 0.6,1.2, 1.8])\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base', 'SimCSE-BERT-large', 'SimCSE-RoBERTa-large']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(20,5))\n",
    "\n",
    "bar1=plt.bar(0, 72.22, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label=\"base model (off-the-shelf)\")\n",
    "\n",
    "plt.bar(0 + width , 71.84, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) STS')\n",
    "\n",
    "plt.bar(0 + width*2, 71.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) STS')\n",
    "\n",
    "plt.bar(0 + width*3, 74.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) SICK-R')\n",
    "\n",
    "plt.bar(0 + width*4, 74.43, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) SICK-R')\n",
    "\n",
    "\n",
    "bar2=plt.bar(pos[1], 68.62, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width , 67.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*2, 69.51, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[1] + width*3, 68.39, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*4, 70.38, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar3=plt.bar(pos[2], 73.88, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width , 71.46, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*2, 70.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[2] + width*3, 74.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*4, 74.98, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "bar4=plt.bar(pos[3], 71.23, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width , 68.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*2, 67.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[3] + width*3, 72.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*4, 73.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on SICK-R\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.75, 0.75+0.6, 0.75+1.2])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "#plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "plt.legend(handles, labels, loc=7, ncol=5, bbox_to_anchor=(0.95,0.94))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(66,76.2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 720,
   "id": "98945213",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"discuss_sickr_standalone.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d708d913",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

